Measurement of associated $J/\psi$-$\psi(2S)$ production cross-section in $pp$ collisions at $\sqrt{s}=13$ TeV

The cross-section of associated $J/\psi$-$\psi(2S)$ production in proton-proton collisions at a centre-of-mass energy of $\sqrt{s}=13$ TeV is measured using a data sample corresponding to an integrated luminosity of 4.2 fb$^{-1}$, collected by the LHCb experiment. The measurement is performed for both $J/\psi$ and $\psi(2S)$ mesons having transverse momentum $p_{\text{T}}<14$ GeV/$c$ and rapidity $2.0<y<4.5$, assuming negligible polarisation of the $J/\psi$ and $\psi(2S)$ mesons. The production cross-section is measured to be $4.5\pm0.7\pm0.3$ nb, where the first uncertainty is statistical and the second systematic. The differential cross-sections are measured as functions of several kinematic variables of the $J/\psi$-$\psi(2S)$ candidates. The results are combined with a measurement of $J/\psi$-$J/\psi$ production, giving a cross-section ratio between $J/\psi$-$\psi(2S)$ and $J/\psi$-$J/\psi$ production of $0.274\pm0.044\pm0.008$, where the first uncertainty is statistical and the second systematic.

==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:18:04 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(2935.419,-185.5525,3231.715,974.1509);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   
   TH1D *frame_55c1c8d845f0__1 = new TH1D("frame_55c1c8d845f0__1","A RooPlot of \"Jpsi1_M\"",60,2976.9,3216.9);
   frame_55c1c8d845f0__1->SetBinContent(1,916.1657);
   frame_55c1c8d845f0__1->SetMaximum(916.1657);
   frame_55c1c8d845f0__1->SetEntries(1);
   frame_55c1c8d845f0__1->SetDirectory(0);
   frame_55c1c8d845f0__1->SetStats(0);
   frame_55c1c8d845f0__1->SetLineWidth(2);
   frame_55c1c8d845f0__1->SetMarkerStyle(20);
   frame_55c1c8d845f0__1->SetMarkerSize(0.875);
   frame_55c1c8d845f0__1->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}_{1}#it{#mu}^{#minus}_{1}} [MeV/#font[12]{c}^{2}]");
   frame_55c1c8d845f0__1->GetXaxis()->SetNdivisions(505);
   frame_55c1c8d845f0__1->GetXaxis()->SetLabelFont(132);
   frame_55c1c8d845f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55c1c8d845f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_55c1c8d845f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_55c1c8d845f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55c1c8d845f0__1->GetXaxis()->SetTitleFont(132);
   frame_55c1c8d845f0__1->GetYaxis()->SetTitle("Candidates / (4 MeV/#font[12]{c}^{2})");
   frame_55c1c8d845f0__1->GetYaxis()->SetLabelFont(132);
   frame_55c1c8d845f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_55c1c8d845f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_55c1c8d845f0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_55c1c8d845f0__1->GetYaxis()->SetTitleFont(132);
   frame_55c1c8d845f0__1->GetZaxis()->SetLabelFont(132);
   frame_55c1c8d845f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_55c1c8d845f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_55c1c8d845f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55c1c8d845f0__1->GetZaxis()->SetTitleFont(132);
   frame_55c1c8d845f0__1->Draw("FUNC");
   
   Double_t dataSet_fx3001[60] = {
   2978.9,
   2982.9,
   2986.9,
   2990.9,
   2994.9,
   2998.9,
   3002.9,
   3006.9,
   3010.9,
   3014.9,
   3018.9,
   3022.9,
   3026.9,
   3030.9,
   3034.9,
   3038.9,
   3042.9,
   3046.9,
   3050.9,
   3054.9,
   3058.9,
   3062.9,
   3066.9,
   3070.9,
   3074.9,
   3078.9,
   3082.9,
   3086.9,
   3090.9,
   3094.9,
   3098.9,
   3102.9,
   3106.9,
   3110.9,
   3114.9,
   3118.9,
   3122.9,
   3126.9,
   3130.9,
   3134.9,
   3138.9,
   3142.9,
   3146.9,
   3150.9,
   3154.9,
   3158.9,
   3162.9,
   3166.9,
   3170.9,
   3174.9,
   3178.9,
   3182.9,
   3186.9,
   3190.9,
   3194.9,
   3198.9,
   3202.9,
   3206.9,
   3210.9,
   3214.9};
   Double_t dataSet_fy3001[60] = {
   155,
   138,
   149,
   135,
   129,
   172,
   135,
   145,
   158,
   137,
   150,
   150,
   119,
   148,
   159,
   136,
   143,
   178,
   149,
   162,
   177,
   188,
   240,
   250,
   286,
   350,
   475,
   629,
   731,
   765,
   843,
   716,
   564,
   459,
   355,
   290,
   216,
   191,
   178,
   158,
   141,
   143,
   139,
   127,
   128,
   130,
   144,
   114,
   117,
   108,
   119,
   102,
   138,
   132,
   120,
   131,
   120,
   118,
   132,
   105};
   Double_t dataSet_felx3001[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fely3001[60] = {
   11.95994,
   11.25798,
   11.71679,
   11.1297,
   10.86882,
   12.6244,
   11.1297,
   11.55197,
   12.07975,
   11.21537,
   11.75765,
   11.75765,
   10.42016,
   11.6758,
   12.11943,
   11.17262,
   11.46871,
   12.85103,
   11.71679,
   12.23774,
   12.81353,
   13.22042,
   15,
   15.31929,
   16.41892,
   18.21497,
   21.30023,
   24.58486,
   26.54163,
   27.16315,
   28.53877,
   26.26285,
   23.25395,
   20.93012,
   18.34808,
   16.53673,
   14.20544,
   13.32932,
   12.85103,
   12.07975,
   11.38486,
   11.46871,
   11.30042,
   10.78051,
   10.82475,
   10.91271,
   11.51041,
   10.18878,
   10.3282,
   9.904326,
   10.42016,
   9.611874,
   11.25798,
   11,
   10.46586,
   10.95644,
   10.46586,
   10.37428,
   11,
   9.759142};
   Double_t dataSet_fehx3001[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fehy3001[60] = {
   12.95994,
   12.25798,
   12.71679,
   12.1297,
   11.86882,
   13.6244,
   12.1297,
   12.55197,
   13.07975,
   12.21537,
   12.75765,
   12.75765,
   11.42016,
   12.6758,
   13.11943,
   12.17262,
   12.46871,
   13.85103,
   12.71679,
   13.23774,
   13.81353,
   14.22042,
   16,
   16.31929,
   17.41892,
   19.21497,
   22.30023,
   25.58486,
   27.54163,
   28.16315,
   29.53877,
   27.26285,
   24.25395,
   21.93012,
   19.34808,
   17.53673,
   15.20544,
   14.32932,
   13.85103,
   13.07975,
   12.38486,
   12.46871,
   12.30042,
   11.78051,
   11.82475,
   11.91271,
   12.51041,
   11.18878,
   11.3282,
   10.90433,
   11.42016,
   10.61187,
   12.25798,
   12,
   11.46586,
   11.95644,
   11.46586,
   11.37428,
   12,
   10.75914};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,dataSet_fx3001,dataSet_fy3001,dataSet_felx3001,dataSet_fehx3001,dataSet_fely3001,dataSet_fehy3001);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi1_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3001 = new TH1F("Graph_dataSet3001","Histogram of dataSet_plot__Jpsi1_M",100,2952.9,3240.9);
   Graph_dataSet3001->SetMinimum(14.37306);
   Graph_dataSet3001->SetMaximum(950.5538);
   Graph_dataSet3001->SetDirectory(0);
   Graph_dataSet3001->SetStats(0);
   Graph_dataSet3001->SetLineWidth(2);
   Graph_dataSet3001->SetMarkerStyle(20);
   Graph_dataSet3001->SetMarkerSize(0.875);
   Graph_dataSet3001->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3001->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3001->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3001->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3001);
   
   grae->Draw("p");
   
   Double_t doubleSig_fx1[104] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3121.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t doubleSig_fy1[104] = {
   0,
   0.9021718,
   0.9021718,
   0.9517012,
   1.005915,
   1.065457,
   1.131089,
   1.203718,
   1.284433,
   1.37455,
   1.475675,
   1.589786,
   1.719346,
   1.867478,
   2.038248,
   2.237192,
   2.472427,
   2.757034,
   3.114136,
   3.586941,
   4.25673,
   5.271009,
   6.880359,
   8.023981,
   9.475212,
   11.30811,
   13.6064,
   16.46261,
   19.97755,
   24.26154,
   29.44013,
   35.66971,
   39.24407,
   43.1736,
   47.50972,
   52.32287,
   57.71234,
   63.79598,
   76.98419,
   90.76311,
   104.4559,
   111.0221,
   117.2594,
   123.0599,
   128.3186,
   132.936,
   136.822,
   139.8988,
   142.1034,
   143.3899,
   143.7314,
   143.1206,
   141.5703,
   139.1132,
   135.8,
   131.6983,
   126.8896,
   121.467,
   115.5319,
   109.1904,
   102.5507,
   88.79911,
   75.06635,
   62.00696,
   55.88688,
   50.10024,
   44.70359,
   39.85178,
   35.50505,
   31.60203,
   28.09285,
   24.93625,
   22.0975,
   19.54676,
   15.20784,
   11.74163,
   9.000052,
   6.85581,
   5.198228,
   3.93146,
   2.973603,
   1.722165,
   1.034681,
   0.6566665,
   0.4423294,
   0.3137505,
   0.2312685,
   0.1750535,
   0.1349672,
   0.1054957,
   0.08337998,
   0.06653733,
   0.05355899,
   0.04345662,
   0.03552081,
   0.02923428,
   0.02421516,
   0.02017856,
   0.01690985,
   0.01424587,
   0.01206159,
   0.01206159,
   0.01206159,
   0};
   TGraph *graph = new TGraph(104,doubleSig_fx1,doubleSig_fy1);
   graph->SetName("doubleSig");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleSig1 = new TH1F("Graph_doubleSig1","Projection of massPDF",104,2948.095,3245.705);
   Graph_doubleSig1->SetMinimum(0);
   Graph_doubleSig1->SetMaximum(158.1045);
   Graph_doubleSig1->SetDirectory(0);
   Graph_doubleSig1->SetStats(0);
   Graph_doubleSig1->SetLineWidth(2);
   Graph_doubleSig1->SetMarkerStyle(20);
   Graph_doubleSig1->SetMarkerSize(0.875);
   Graph_doubleSig1->GetXaxis()->SetNdivisions(505);
   Graph_doubleSig1->GetXaxis()->SetLabelFont(132);
   Graph_doubleSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleSig1->GetXaxis()->SetTitleFont(132);
   Graph_doubleSig1->GetYaxis()->SetLabelFont(132);
   Graph_doubleSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleSig1->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleSig1->GetYaxis()->SetTitleFont(132);
   Graph_doubleSig1->GetZaxis()->SetLabelFont(132);
   Graph_doubleSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleSig1);
   
   graph->Draw("l");
   
   Double_t doubleBkg_fx2[66] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3060.9,
   3064.9,
   3068.9,
   3072.9,
   3076.9,
   3080.9,
   3084.9,
   3088.9,
   3092.9,
   3096.9,
   3100.9,
   3104.9,
   3108.9,
   3112.9,
   3116.9,
   3120.9,
   3124.9,
   3128.9,
   3132.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t doubleBkg_fy2[66] = {
   0,
   127.8845,
   127.8845,
   127.6763,
   127.4684,
   127.2609,
   127.0537,
   126.8469,
   126.6404,
   126.4342,
   126.2283,
   126.0228,
   125.8177,
   125.6128,
   125.4083,
   125.2042,
   125.0003,
   124.7968,
   124.5937,
   124.3908,
   124.1883,
   123.9861,
   123.7843,
   123.5827,
   123.3816,
   123.1807,
   122.9801,
   122.7799,
   122.58,
   122.3805,
   122.1812,
   121.9823,
   121.7837,
   121.5855,
   121.3875,
   121.1899,
   120.9926,
   120.7956,
   120.599,
   120.4026,
   120.2066,
   120.0109,
   119.8155,
   119.6205,
   119.4257,
   119.2313,
   119.0372,
   118.8434,
   118.6499,
   118.4567,
   118.2639,
   118.0713,
   117.8791,
   117.6872,
   117.4956,
   117.3043,
   117.1134,
   116.9227,
   116.7323,
   116.5423,
   116.3526,
   116.1631,
   115.974,
   115.974,
   115.974,
   0};
   graph = new TGraph(66,doubleBkg_fx2,doubleBkg_fy2);
   graph->SetName("doubleBkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleBkg2 = new TH1F("Graph_doubleBkg2","Projection of massPDF",100,2948.095,3245.705);
   Graph_doubleBkg2->SetMinimum(0);
   Graph_doubleBkg2->SetMaximum(140.6729);
   Graph_doubleBkg2->SetDirectory(0);
   Graph_doubleBkg2->SetStats(0);
   Graph_doubleBkg2->SetLineWidth(2);
   Graph_doubleBkg2->SetMarkerStyle(20);
   Graph_doubleBkg2->SetMarkerSize(0.875);
   Graph_doubleBkg2->GetXaxis()->SetNdivisions(505);
   Graph_doubleBkg2->GetXaxis()->SetLabelFont(132);
   Graph_doubleBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleBkg2->GetXaxis()->SetTitleFont(132);
   Graph_doubleBkg2->GetYaxis()->SetLabelFont(132);
   Graph_doubleBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleBkg2->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleBkg2->GetYaxis()->SetTitleFont(132);
   Graph_doubleBkg2->GetZaxis()->SetLabelFont(132);
   Graph_doubleBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleBkg2);
   
   graph->Draw("l");
   
   Double_t JpsiBkg_fx3[66] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3060.9,
   3064.9,
   3068.9,
   3072.9,
   3076.9,
   3080.9,
   3084.9,
   3088.9,
   3092.9,
   3096.9,
   3100.9,
   3104.9,
   3108.9,
   3112.9,
   3116.9,
   3120.9,
   3124.9,
   3128.9,
   3132.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t JpsiBkg_fy3[66] = {
   0,
   14.56719,
   14.56719,
   14.34359,
   14.12341,
   13.90661,
   13.69315,
   13.48296,
   13.27599,
   13.0722,
   12.87154,
   12.67396,
   12.47942,
   12.28786,
   12.09924,
   11.91351,
   11.73064,
   11.55057,
   11.37327,
   11.19869,
   11.02679,
   10.85753,
   10.69086,
   10.52676,
   10.36517,
   10.20606,
   10.0494,
   9.89514,
   9.743248,
   9.593688,
   9.446424,
   9.301421,
   9.158643,
   9.018057,
   8.879629,
   8.743326,
   8.609115,
   8.476964,
   8.346842,
   8.218717,
   8.092559,
   7.968337,
   7.846022,
   7.725585,
   7.606997,
   7.490229,
   7.375253,
   7.262042,
   7.150569,
   7.040807,
   6.93273,
   6.826312,
   6.721527,
   6.618351,
   6.516759,
   6.416726,
   6.318228,
   6.221243,
   6.125746,
   6.031715,
   5.939128,
   5.847962,
   5.758195,
   5.758195,
   5.758195,
   0};
   graph = new TGraph(66,JpsiBkg_fx3,JpsiBkg_fy3);
   graph->SetName("JpsiBkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_JpsiBkg3 = new TH1F("Graph_JpsiBkg3","Projection of massPDF",100,2948.095,3245.705);
   Graph_JpsiBkg3->SetMinimum(0);
   Graph_JpsiBkg3->SetMaximum(16.02391);
   Graph_JpsiBkg3->SetDirectory(0);
   Graph_JpsiBkg3->SetStats(0);
   Graph_JpsiBkg3->SetLineWidth(2);
   Graph_JpsiBkg3->SetMarkerStyle(20);
   Graph_JpsiBkg3->SetMarkerSize(0.875);
   Graph_JpsiBkg3->GetXaxis()->SetNdivisions(505);
   Graph_JpsiBkg3->GetXaxis()->SetLabelFont(132);
   Graph_JpsiBkg3->GetXaxis()->SetLabelOffset(0.01);
   Graph_JpsiBkg3->GetXaxis()->SetLabelSize(0.06);
   Graph_JpsiBkg3->GetXaxis()->SetTitleSize(0.072);
   Graph_JpsiBkg3->GetXaxis()->SetTitleOffset(0.95);
   Graph_JpsiBkg3->GetXaxis()->SetTitleFont(132);
   Graph_JpsiBkg3->GetYaxis()->SetLabelFont(132);
   Graph_JpsiBkg3->GetYaxis()->SetLabelOffset(0.01);
   Graph_JpsiBkg3->GetYaxis()->SetLabelSize(0.06);
   Graph_JpsiBkg3->GetYaxis()->SetTitleSize(0.072);
   Graph_JpsiBkg3->GetYaxis()->SetTitleOffset(0.8);
   Graph_JpsiBkg3->GetYaxis()->SetTitleFont(132);
   Graph_JpsiBkg3->GetZaxis()->SetLabelFont(132);
   Graph_JpsiBkg3->GetZaxis()->SetLabelSize(0.06);
   Graph_JpsiBkg3->GetZaxis()->SetTitleSize(0.072);
   Graph_JpsiBkg3->GetZaxis()->SetTitleOffset(1.2);
   Graph_JpsiBkg3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_JpsiBkg3);
   
   graph->Draw("l");
   
   Double_t Psi2SBkg_fx4[104] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3121.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t Psi2SBkg_fy4[104] = {
   0,
   3.265028,
   3.265028,
   3.444278,
   3.640482,
   3.855969,
   4.093496,
   4.356345,
   4.648458,
   4.974599,
   5.340579,
   5.753554,
   6.222441,
   6.758544,
   7.376572,
   8.096567,
   8.947898,
   9.977914,
   11.27029,
   12.98141,
   15.40542,
   19.07618,
   24.90053,
   29.03939,
   34.2915,
   40.92489,
   49.24258,
   59.57943,
   72.30026,
   87.80431,
   106.546,
   129.0914,
   142.0272,
   156.2485,
   171.9412,
   189.3604,
   208.8653,
   230.8824,
   278.6116,
   328.4785,
   378.0337,
   401.7972,
   424.3704,
   445.3631,
   464.3945,
   481.1052,
   495.1691,
   506.3043,
   514.2829,
   518.9389,
   520.1746,
   517.964,
   512.3537,
   503.4611,
   491.4705,
   476.6259,
   459.223,
   439.5983,
   418.1185,
   395.1682,
   371.1386,
   321.3706,
   271.6707,
   224.4079,
   202.2588,
   181.3165,
   161.7856,
   144.2266,
   128.4954,
   114.3701,
   101.6701,
   90.24616,
   79.9725,
   70.7412,
   55.03832,
   42.49384,
   32.57186,
   24.81169,
   18.81278,
   14.22825,
   10.76169,
   6.232646,
   3.744586,
   2.376525,
   1.600823,
   1.135487,
   0.8369782,
   0.6335317,
   0.4884564,
   0.381797,
   0.3017584,
   0.2408036,
   0.193834,
   0.1572728,
   0.1285525,
   0.105801,
   0.08763649,
   0.07302773,
   0.061198,
   0.05155688,
   0.0436518,
   0.0436518,
   0.0436518,
   0};
   graph = new TGraph(104,Psi2SBkg_fx4,Psi2SBkg_fy4);
   graph->SetName("Psi2SBkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Psi2SBkg4 = new TH1F("Graph_Psi2SBkg4","Projection of massPDF",104,2948.095,3245.705);
   Graph_Psi2SBkg4->SetMinimum(0);
   Graph_Psi2SBkg4->SetMaximum(572.1921);
   Graph_Psi2SBkg4->SetDirectory(0);
   Graph_Psi2SBkg4->SetStats(0);
   Graph_Psi2SBkg4->SetLineWidth(2);
   Graph_Psi2SBkg4->SetMarkerStyle(20);
   Graph_Psi2SBkg4->SetMarkerSize(0.875);
   Graph_Psi2SBkg4->GetXaxis()->SetNdivisions(505);
   Graph_Psi2SBkg4->GetXaxis()->SetLabelFont(132);
   Graph_Psi2SBkg4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Psi2SBkg4->GetXaxis()->SetLabelSize(0.06);
   Graph_Psi2SBkg4->GetXaxis()->SetTitleSize(0.072);
   Graph_Psi2SBkg4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Psi2SBkg4->GetXaxis()->SetTitleFont(132);
   Graph_Psi2SBkg4->GetYaxis()->SetLabelFont(132);
   Graph_Psi2SBkg4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Psi2SBkg4->GetYaxis()->SetLabelSize(0.06);
   Graph_Psi2SBkg4->GetYaxis()->SetTitleSize(0.072);
   Graph_Psi2SBkg4->GetYaxis()->SetTitleOffset(0.8);
   Graph_Psi2SBkg4->GetYaxis()->SetTitleFont(132);
   Graph_Psi2SBkg4->GetZaxis()->SetLabelFont(132);
   Graph_Psi2SBkg4->GetZaxis()->SetLabelSize(0.06);
   Graph_Psi2SBkg4->GetZaxis()->SetTitleSize(0.072);
   Graph_Psi2SBkg4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Psi2SBkg4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Psi2SBkg4);
   
   graph->Draw("l");
   
   Double_t massPDF_fx5[103] = {
   2972.896,
   2972.9,
   2976.9,
   2980.9,
   2984.9,
   2988.9,
   2992.9,
   2996.9,
   3000.9,
   3004.9,
   3008.9,
   3012.9,
   3016.9,
   3020.9,
   3024.9,
   3028.9,
   3032.9,
   3036.9,
   3040.9,
   3044.9,
   3048.9,
   3052.9,
   3056.9,
   3058.9,
   3060.9,
   3062.9,
   3064.9,
   3066.9,
   3068.9,
   3070.9,
   3072.9,
   3074.9,
   3075.9,
   3076.9,
   3077.9,
   3078.9,
   3079.9,
   3080.9,
   3082.9,
   3084.9,
   3086.9,
   3087.9,
   3088.9,
   3089.9,
   3090.9,
   3091.9,
   3092.9,
   3093.9,
   3094.9,
   3095.9,
   3096.9,
   3097.9,
   3098.9,
   3099.9,
   3100.9,
   3101.9,
   3102.9,
   3103.9,
   3104.9,
   3105.9,
   3106.9,
   3108.9,
   3110.9,
   3112.9,
   3113.9,
   3114.9,
   3115.9,
   3116.9,
   3117.9,
   3118.9,
   3119.9,
   3120.9,
   3122.9,
   3124.9,
   3126.9,
   3128.9,
   3130.9,
   3132.9,
   3134.9,
   3136.9,
   3140.9,
   3144.9,
   3148.9,
   3152.9,
   3156.9,
   3160.9,
   3164.9,
   3168.9,
   3172.9,
   3176.9,
   3180.9,
   3184.9,
   3188.9,
   3192.9,
   3196.9,
   3200.9,
   3204.9,
   3208.9,
   3212.9,
   3216.9,
   3216.9,
   3220.9,
   3220.904};
   Double_t massPDF_fy5[103] = {
   0,
   146.6189,
   146.6189,
   146.4159,
   146.2382,
   146.0889,
   145.9714,
   145.8899,
   145.8492,
   145.8555,
   145.9161,
   146.0401,
   146.2389,
   146.5267,
   146.9224,
   147.4514,
   148.1513,
   149.0824,
   150.3514,
   152.1579,
   154.8772,
   159.1908,
   166.256,
   171.3553,
   177.8762,
   186.1608,
   196.5957,
   209.6084,
   225.6646,
   245.2736,
   269.0157,
   297.613,
   314.0347,
   332.0972,
   352.0378,
   374.1821,
   398.9886,
   427.0017,
   487.7442,
   551.2158,
   614.2902,
   644.5333,
   673.2575,
   699.9645,
   724.1684,
   745.4106,
   763.2749,
   777.4013,
   787.499,
   793.3562,
   794.8483,
   791.942,
   784.6967,
   773.2623,
   757.8741,
   738.8434,
   716.5476,
   691.4163,
   663.9175,
   634.5421,
   603.7891,
   540.103,
   476.5042,
   416.0165,
   387.6649,
   360.8536,
   335.8439,
   313.351,
   293.1911,
   275.081,
   258.7902,
   244.1282,
   219.0712,
   198.8675,
   182.6954,
   169.8711,
   159.8064,
   151.9902,
   145.9798,
   141.3968,
   135.3009,
   131.812,
   129.7547,
   128.4556,
   127.5547,
   126.8687,
   126.3061,
   125.82,
   125.3849,
   124.9858,
   124.6129,
   124.2598,
   123.9218,
   123.5957,
   123.279,
   122.9699,
   122.6672,
   122.3698,
   122.0769,
   121.7879,
   121.7879,
   121.7879,
   0};
   graph = new TGraph(103,massPDF_fx5,massPDF_fy5);
   graph->SetName("massPDF");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_massPDF5 = new TH1F("Graph_massPDF5","Projection of massPDF",103,2948.095,3245.705);
   Graph_massPDF5->SetMinimum(0);
   Graph_massPDF5->SetMaximum(874.3332);
   Graph_massPDF5->SetDirectory(0);
   Graph_massPDF5->SetStats(0);
   Graph_massPDF5->SetLineWidth(2);
   Graph_massPDF5->SetMarkerStyle(20);
   Graph_massPDF5->SetMarkerSize(0.875);
   Graph_massPDF5->GetXaxis()->SetNdivisions(505);
   Graph_massPDF5->GetXaxis()->SetLabelFont(132);
   Graph_massPDF5->GetXaxis()->SetLabelOffset(0.01);
   Graph_massPDF5->GetXaxis()->SetLabelSize(0.06);
   Graph_massPDF5->GetXaxis()->SetTitleSize(0.072);
   Graph_massPDF5->GetXaxis()->SetTitleOffset(0.95);
   Graph_massPDF5->GetXaxis()->SetTitleFont(132);
   Graph_massPDF5->GetYaxis()->SetLabelFont(132);
   Graph_massPDF5->GetYaxis()->SetLabelOffset(0.01);
   Graph_massPDF5->GetYaxis()->SetLabelSize(0.06);
   Graph_massPDF5->GetYaxis()->SetTitleSize(0.072);
   Graph_massPDF5->GetYaxis()->SetTitleOffset(0.8);
   Graph_massPDF5->GetYaxis()->SetTitleFont(132);
   Graph_massPDF5->GetZaxis()->SetLabelFont(132);
   Graph_massPDF5->GetZaxis()->SetLabelSize(0.06);
   Graph_massPDF5->GetZaxis()->SetTitleSize(0.072);
   Graph_massPDF5->GetZaxis()->SetTitleOffset(1.2);
   Graph_massPDF5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_massPDF5);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3002[60] = {
   2978.9,
   2982.9,
   2986.9,
   2990.9,
   2994.9,
   2998.9,
   3002.9,
   3006.9,
   3010.9,
   3014.9,
   3018.9,
   3022.9,
   3026.9,
   3030.9,
   3034.9,
   3038.9,
   3042.9,
   3046.9,
   3050.9,
   3054.9,
   3058.9,
   3062.9,
   3066.9,
   3070.9,
   3074.9,
   3078.9,
   3082.9,
   3086.9,
   3090.9,
   3094.9,
   3098.9,
   3102.9,
   3106.9,
   3110.9,
   3114.9,
   3118.9,
   3122.9,
   3126.9,
   3130.9,
   3134.9,
   3138.9,
   3142.9,
   3146.9,
   3150.9,
   3154.9,
   3158.9,
   3162.9,
   3166.9,
   3170.9,
   3174.9,
   3178.9,
   3182.9,
   3186.9,
   3190.9,
   3194.9,
   3198.9,
   3202.9,
   3206.9,
   3210.9,
   3214.9};
   Double_t dataSet_fy3002[60] = {
   155,
   138,
   149,
   135,
   129,
   172,
   135,
   145,
   158,
   137,
   150,
   150,
   119,
   148,
   159,
   136,
   143,
   178,
   149,
   162,
   177,
   188,
   240,
   250,
   286,
   350,
   475,
   629,
   731,
   765,
   843,
   716,
   564,
   459,
   355,
   290,
   216,
   191,
   178,
   158,
   141,
   143,
   139,
   127,
   128,
   130,
   144,
   114,
   117,
   108,
   119,
   102,
   138,
   132,
   120,
   131,
   120,
   118,
   132,
   105};
   Double_t dataSet_felx3002[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fely3002[60] = {
   11.95994,
   11.25798,
   11.71679,
   11.1297,
   10.86882,
   12.6244,
   11.1297,
   11.55197,
   12.07975,
   11.21537,
   11.75765,
   11.75765,
   10.42016,
   11.6758,
   12.11943,
   11.17262,
   11.46871,
   12.85103,
   11.71679,
   12.23774,
   12.81353,
   13.22042,
   15,
   15.31929,
   16.41892,
   18.21497,
   21.30023,
   24.58486,
   26.54163,
   27.16315,
   28.53877,
   26.26285,
   23.25395,
   20.93012,
   18.34808,
   16.53673,
   14.20544,
   13.32932,
   12.85103,
   12.07975,
   11.38486,
   11.46871,
   11.30042,
   10.78051,
   10.82475,
   10.91271,
   11.51041,
   10.18878,
   10.3282,
   9.904326,
   10.42016,
   9.611874,
   11.25798,
   11,
   10.46586,
   10.95644,
   10.46586,
   10.37428,
   11,
   9.759142};
   Double_t dataSet_fehx3002[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fehy3002[60] = {
   12.95994,
   12.25798,
   12.71679,
   12.1297,
   11.86882,
   13.6244,
   12.1297,
   12.55197,
   13.07975,
   12.21537,
   12.75765,
   12.75765,
   11.42016,
   12.6758,
   13.11943,
   12.17262,
   12.46871,
   13.85103,
   12.71679,
   13.23774,
   13.81353,
   14.22042,
   16,
   16.31929,
   17.41892,
   19.21497,
   22.30023,
   25.58486,
   27.54163,
   28.16315,
   29.53877,
   27.26285,
   24.25395,
   21.93012,
   19.34808,
   17.53673,
   15.20544,
   14.32932,
   13.85103,
   13.07975,
   12.38486,
   12.46871,
   12.30042,
   11.78051,
   11.82475,
   11.91271,
   12.51041,
   11.18878,
   11.3282,
   10.90433,
   11.42016,
   10.61187,
   12.25798,
   12,
   11.46586,
   11.95644,
   11.46586,
   11.37428,
   12,
   10.75914};
   grae = new TGraphAsymmErrors(60,dataSet_fx3002,dataSet_fy3002,dataSet_felx3002,dataSet_fehx3002,dataSet_fely3002,dataSet_fehy3002);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi1_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3002 = new TH1F("Graph_dataSet3002","Histogram of dataSet_plot__Jpsi1_M",100,2952.9,3240.9);
   Graph_dataSet3002->SetMinimum(14.37306);
   Graph_dataSet3002->SetMaximum(950.5538);
   Graph_dataSet3002->SetDirectory(0);
   Graph_dataSet3002->SetStats(0);
   Graph_dataSet3002->SetLineWidth(2);
   Graph_dataSet3002->SetMarkerStyle(20);
   Graph_dataSet3002->SetMarkerSize(0.875);
   Graph_dataSet3002->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3002->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3002->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3002->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3002);
   
   grae->Draw("p");
   
   TH1D *frame_55c1c8d845f0__2 = new TH1D("frame_55c1c8d845f0__2","A RooPlot of \"Jpsi1_M\"",60,2976.9,3216.9);
   frame_55c1c8d845f0__2->SetBinContent(1,916.1657);
   frame_55c1c8d845f0__2->SetMaximum(916.1657);
   frame_55c1c8d845f0__2->SetEntries(1);
   frame_55c1c8d845f0__2->SetDirectory(0);
   frame_55c1c8d845f0__2->SetStats(0);
   frame_55c1c8d845f0__2->SetLineWidth(2);
   frame_55c1c8d845f0__2->SetMarkerStyle(20);
   frame_55c1c8d845f0__2->SetMarkerSize(0.875);
   frame_55c1c8d845f0__2->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}_{1}#it{#mu}^{#minus}_{1}} [MeV/#font[12]{c}^{2}]");
   frame_55c1c8d845f0__2->GetXaxis()->SetNdivisions(505);
   frame_55c1c8d845f0__2->GetXaxis()->SetLabelFont(132);
   frame_55c1c8d845f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55c1c8d845f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_55c1c8d845f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_55c1c8d845f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55c1c8d845f0__2->GetXaxis()->SetTitleFont(132);
   frame_55c1c8d845f0__2->GetYaxis()->SetTitle("Candidates / (4 MeV/#font[12]{c}^{2})");
   frame_55c1c8d845f0__2->GetYaxis()->SetLabelFont(132);
   frame_55c1c8d845f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_55c1c8d845f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_55c1c8d845f0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_55c1c8d845f0__2->GetYaxis()->SetTitleFont(132);
   frame_55c1c8d845f0__2->GetZaxis()->SetLabelFont(132);
   frame_55c1c8d845f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_55c1c8d845f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_55c1c8d845f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55c1c8d845f0__2->GetZaxis()->SetTitleFont(132);
   frame_55c1c8d845f0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.45,0.95,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("dataSet","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.875);
   entry->SetTextFont(132);
   entry=leg->AddEntry("massPDF","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("doubleSig","#it{J/#kern[-0.2]{#psi}}+#it{#psi}(2#it{S})","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Psi2SBkg","#it{J/#kern[-0.2]{#psi}}+bkg","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("JpsiBkg","Bkg+#it{#psi}(2#it{S})","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("doubleBkg","Bkg+bkg","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.26,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1b()
{
//=========Macro generated from canvas: myC1/myC1
//=========  (Wed Nov 22 01:18:05 2023) by ROOT version 6.26/06
   TCanvas *myC1 = new TCanvas("myC1", "myC1",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC1->SetHighLightColor(2);
   myC1->Range(3524.619,-85.71759,3820.915,450.0174);
   myC1->SetFillColor(0);
   myC1->SetBorderMode(0);
   myC1->SetBorderSize(2);
   myC1->SetTickx(1);
   myC1->SetTicky(1);
   myC1->SetLeftMargin(0.14);
   myC1->SetRightMargin(0.05);
   myC1->SetTopMargin(0.05);
   myC1->SetBottomMargin(0.16);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   
   TH1D *frame_55c1c9473f60__3 = new TH1D("frame_55c1c9473f60__3","A RooPlot of \"Jpsi2_M\"",60,3566.1,3806.1);
   frame_55c1c9473f60__3->SetBinContent(1,423.2306);
   frame_55c1c9473f60__3->SetMaximum(423.2306);
   frame_55c1c9473f60__3->SetEntries(1);
   frame_55c1c9473f60__3->SetDirectory(0);
   frame_55c1c9473f60__3->SetStats(0);
   frame_55c1c9473f60__3->SetLineWidth(2);
   frame_55c1c9473f60__3->SetMarkerStyle(20);
   frame_55c1c9473f60__3->SetMarkerSize(0.875);
   frame_55c1c9473f60__3->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}_{2}#it{#mu}^{#minus}_{2}} [MeV/#font[12]{c}^{2}]");
   frame_55c1c9473f60__3->GetXaxis()->SetNdivisions(505);
   frame_55c1c9473f60__3->GetXaxis()->SetLabelFont(132);
   frame_55c1c9473f60__3->GetXaxis()->SetLabelOffset(0.01);
   frame_55c1c9473f60__3->GetXaxis()->SetLabelSize(0.06);
   frame_55c1c9473f60__3->GetXaxis()->SetTitleSize(0.072);
   frame_55c1c9473f60__3->GetXaxis()->SetTitleOffset(0.95);
   frame_55c1c9473f60__3->GetXaxis()->SetTitleFont(132);
   frame_55c1c9473f60__3->GetYaxis()->SetTitle("Candidates / (4 MeV/#font[12]{c}^{2})");
   frame_55c1c9473f60__3->GetYaxis()->SetLabelFont(132);
   frame_55c1c9473f60__3->GetYaxis()->SetLabelSize(0.06);
   frame_55c1c9473f60__3->GetYaxis()->SetTitleSize(0.072);
   frame_55c1c9473f60__3->GetYaxis()->SetTitleOffset(0.95);
   frame_55c1c9473f60__3->GetYaxis()->SetTitleFont(132);
   frame_55c1c9473f60__3->GetZaxis()->SetLabelFont(132);
   frame_55c1c9473f60__3->GetZaxis()->SetLabelSize(0.06);
   frame_55c1c9473f60__3->GetZaxis()->SetTitleSize(0.072);
   frame_55c1c9473f60__3->GetZaxis()->SetTitleOffset(1.2);
   frame_55c1c9473f60__3->GetZaxis()->SetTitleFont(132);
   frame_55c1c9473f60__3->Draw("FUNC");
   
   Double_t dataSet_fx3003[60] = {
   3568.1,
   3572.1,
   3576.1,
   3580.1,
   3584.1,
   3588.1,
   3592.1,
   3596.1,
   3600.1,
   3604.1,
   3608.1,
   3612.1,
   3616.1,
   3620.1,
   3624.1,
   3628.1,
   3632.1,
   3636.1,
   3640.1,
   3644.1,
   3648.1,
   3652.1,
   3656.1,
   3660.1,
   3664.1,
   3668.1,
   3672.1,
   3676.1,
   3680.1,
   3684.1,
   3688.1,
   3692.1,
   3696.1,
   3700.1,
   3704.1,
   3708.1,
   3712.1,
   3716.1,
   3720.1,
   3724.1,
   3728.1,
   3732.1,
   3736.1,
   3740.1,
   3744.1,
   3748.1,
   3752.1,
   3756.1,
   3760.1,
   3764.1,
   3768.1,
   3772.1,
   3776.1,
   3780.1,
   3784.1,
   3788.1,
   3792.1,
   3796.1,
   3800.1,
   3804.1};
   Double_t dataSet_fy3003[60] = {
   216,
   231,
   205,
   199,
   203,
   203,
   223,
   203,
   186,
   178,
   186,
   220,
   204,
   201,
   184,
   199,
   174,
   217,
   210,
   228,
   220,
   217,
   240,
   240,
   260,
   285,
   323,
   352,
   335,
   369,
   373,
   383,
   329,
   293,
   277,
   238,
   229,
   211,
   209,
   216,
   216,
   196,
   181,
   205,
   193,
   158,
   210,
   204,
   175,
   187,
   192,
   207,
   192,
   190,
   194,
   177,
   190,
   193,
   190,
   197};
   Double_t dataSet_felx3003[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fely3003[60] = {
   14.20544,
   14.70691,
   13.82655,
   13.61559,
   13.75658,
   13.75658,
   14.44155,
   13.75658,
   13.14734,
   12.85103,
   13.14734,
   14.34082,
   13.79161,
   13.68626,
   13.07387,
   13.61559,
   12.70038,
   14.2394,
   14,
   14.60794,
   14.34082,
   14.2394,
   15,
   15,
   15.63227,
   16.38935,
   17.47915,
   18.26832,
   17.80983,
   18.71588,
   18.81968,
   19.07677,
   17.64525,
   16.62454,
   16.15083,
   14.93535,
   14.641,
   14.03444,
   13.96548,
   14.20544,
   14.20544,
   13.50893,
   12.96291,
   13.82655,
   13.40144,
   12.07975,
   14,
   13.79161,
   12.7382,
   13.18393,
   13.36542,
   13.89618,
   13.36542,
   13.29311,
   13.43736,
   12.81353,
   13.29311,
   13.40144,
   13.29311,
   13.54457};
   Double_t dataSet_fehx3003[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fehy3003[60] = {
   15.20544,
   15.70691,
   14.82655,
   14.61559,
   14.75658,
   14.75658,
   15.44155,
   14.75658,
   14.14734,
   13.85103,
   14.14734,
   15.34082,
   14.79161,
   14.68626,
   14.07387,
   14.61559,
   13.70038,
   15.2394,
   15,
   15.60794,
   15.34082,
   15.2394,
   16,
   16,
   16.63227,
   17.38935,
   18.47915,
   19.26832,
   18.80983,
   19.71588,
   19.81968,
   20.07677,
   18.64525,
   17.62454,
   17.15083,
   15.93535,
   15.641,
   15.03444,
   14.96548,
   15.20544,
   15.20544,
   14.50893,
   13.96291,
   14.82655,
   14.40144,
   13.07975,
   15,
   14.79161,
   13.7382,
   14.18393,
   14.36542,
   14.89618,
   14.36542,
   14.29311,
   14.43736,
   13.81353,
   14.29311,
   14.40144,
   14.29311,
   14.54457};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,dataSet_fx3003,dataSet_fy3003,dataSet_felx3003,dataSet_fehx3003,dataSet_fely3003,dataSet_fehy3003);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi2_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3003 = new TH1F("Graph_dataSet3003","Histogram of dataSet_plot__Jpsi2_M",100,3542.1,3830.1);
   Graph_dataSet3003->SetMinimum(120.2046);
   Graph_dataSet3003->SetMaximum(428.7924);
   Graph_dataSet3003->SetDirectory(0);
   Graph_dataSet3003->SetStats(0);
   Graph_dataSet3003->SetLineWidth(2);
   Graph_dataSet3003->SetMarkerStyle(20);
   Graph_dataSet3003->SetMarkerSize(0.875);
   Graph_dataSet3003->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3003->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3003->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3003->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3003->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3003->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3003->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3003->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3003);
   
   grae->Draw("p");
   
   Double_t doubleSig_fx6[101] = {
   3562.096,
   3562.1,
   3566.1,
   3570.1,
   3574.1,
   3578.1,
   3582.1,
   3586.1,
   3590.1,
   3594.1,
   3598.1,
   3602.1,
   3606.1,
   3610.1,
   3614.1,
   3618.1,
   3622.1,
   3626.1,
   3630.1,
   3634.1,
   3638.1,
   3642.1,
   3644.1,
   3646.1,
   3648.1,
   3650.1,
   3652.1,
   3654.1,
   3656.1,
   3658.1,
   3660.1,
   3662.1,
   3663.1,
   3664.1,
   3665.1,
   3666.1,
   3667.1,
   3668.1,
   3670.1,
   3672.1,
   3674.1,
   3676.1,
   3677.1,
   3678.1,
   3679.1,
   3680.1,
   3681.1,
   3682.1,
   3683.1,
   3684.1,
   3685.1,
   3686.1,
   3687.1,
   3688.1,
   3689.1,
   3690.1,
   3691.1,
   3692.1,
   3693.1,
   3694.1,
   3696.1,
   3698.1,
   3702.1,
   3704.1,
   3705.1,
   3706.1,
   3707.1,
   3708.1,
   3709.1,
   3710.1,
   3712.1,
   3714.1,
   3716.1,
   3718.1,
   3720.1,
   3722.1,
   3724.1,
   3726.1,
   3730.1,
   3734.1,
   3738.1,
   3742.1,
   3746.1,
   3750.1,
   3754.1,
   3758.1,
   3762.1,
   3766.1,
   3770.1,
   3774.1,
   3778.1,
   3782.1,
   3786.1,
   3790.1,
   3794.1,
   3798.1,
   3802.1,
   3806.1,
   3806.1,
   3810.1,
   3810.104};
   Double_t doubleSig_fy6[101] = {
   0,
   1.01903,
   1.01903,
   1.078106,
   1.142915,
   1.214254,
   1.293068,
   1.380484,
   1.477854,
   1.58682,
   1.709394,
   1.848094,
   2.006161,
   2.187979,
   2.399897,
   2.65189,
   2.960775,
   3.356088,
   3.889926,
   4.651737,
   5.787596,
   7.520602,
   8.705632,
   10.16526,
   11.95293,
   14.12645,
   16.74692,
   19.87749,
   23.58284,
   27.92977,
   32.99074,
   38.85232,
   42.11833,
   45.63299,
   49.42175,
   53.51809,
   57.96675,
   62.75589,
   72.65035,
   82.64111,
   92.33917,
   101.3172,
   105.3995,
   109.1398,
   112.4884,
   115.3993,
   117.8319,
   119.7515,
   121.1303,
   121.9481,
   122.1929,
   121.8611,
   120.9576,
   119.4957,
   117.4967,
   114.9895,
   112.0097,
   108.5989,
   104.8036,
   100.6742,
   91.62656,
   81.89179,
   62.02238,
   52.5952,
   48.13232,
   43.95453,
   40.08541,
   36.50286,
   33.18771,
   30.12301,
   24.68538,
   20.08211,
   16.21778,
   13.00447,
   10.35954,
   8.205079,
   6.46829,
   5.08218,
   3.127074,
   1.940574,
   1.233884,
   0.8136803,
   0.5592721,
   0.3996134,
   0.2946771,
   0.2224363,
   0.1707376,
   0.1326632,
   0.1040571,
   0.08226248,
   0.06548436,
   0.05245966,
   0.04227506,
   0.0342585,
   0.02790947,
   0.02285176,
   0.01880042,
   0.0155381,
   0.0155381,
   0.0155381,
   0};
   TGraph *graph = new TGraph(101,doubleSig_fx6,doubleSig_fy6);
   graph->SetName("doubleSig");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleSig6 = new TH1F("Graph_doubleSig6","Projection of massPDF",101,3537.295,3834.905);
   Graph_doubleSig6->SetMinimum(0);
   Graph_doubleSig6->SetMaximum(134.4122);
   Graph_doubleSig6->SetDirectory(0);
   Graph_doubleSig6->SetStats(0);
   Graph_doubleSig6->SetLineWidth(2);
   Graph_doubleSig6->SetMarkerStyle(20);
   Graph_doubleSig6->SetMarkerSize(0.875);
   Graph_doubleSig6->GetXaxis()->SetNdivisions(505);
   Graph_doubleSig6->GetXaxis()->SetLabelFont(132);
   Graph_doubleSig6->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleSig6->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleSig6->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleSig6->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleSig6->GetXaxis()->SetTitleFont(132);
   Graph_doubleSig6->GetYaxis()->SetLabelFont(132);
   Graph_doubleSig6->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleSig6->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleSig6->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleSig6->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleSig6->GetYaxis()->SetTitleFont(132);
   Graph_doubleSig6->GetZaxis()->SetLabelFont(132);
   Graph_doubleSig6->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleSig6->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleSig6->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleSig6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleSig6);
   
   graph->Draw("l");
   
   Double_t doubleBkg_fx7[66] = {
   3562.096,
   3562.1,
   3566.1,
   3570.1,
   3574.1,
   3578.1,
   3582.1,
   3586.1,
   3590.1,
   3594.1,
   3598.1,
   3602.1,
   3606.1,
   3610.1,
   3614.1,
   3618.1,
   3622.1,
   3626.1,
   3630.1,
   3634.1,
   3638.1,
   3642.1,
   3646.1,
   3650.1,
   3654.1,
   3658.1,
   3662.1,
   3666.1,
   3670.1,
   3674.1,
   3678.1,
   3682.1,
   3686.1,
   3690.1,
   3694.1,
   3698.1,
   3702.1,
   3706.1,
   3710.1,
   3714.1,
   3718.1,
   3722.1,
   3726.1,
   3730.1,
   3734.1,
   3738.1,
   3742.1,
   3746.1,
   3750.1,
   3754.1,
   3758.1,
   3762.1,
   3766.1,
   3770.1,
   3774.1,
   3778.1,
   3782.1,
   3786.1,
   3790.1,
   3794.1,
   3798.1,
   3802.1,
   3806.1,
   3806.1,
   3810.1,
   3810.104};
   Double_t doubleBkg_fy7[66] = {
   0,
   125.5337,
   125.5337,
   125.4079,
   125.2822,
   125.1567,
   125.0312,
   124.9059,
   124.7808,
   124.6557,
   124.5308,
   124.406,
   124.2813,
   124.1568,
   124.0323,
   123.908,
   123.7838,
   123.6598,
   123.5359,
   123.4121,
   123.2884,
   123.1648,
   123.0414,
   122.9181,
   122.7949,
   122.6718,
   122.5489,
   122.4261,
   122.3034,
   122.1808,
   122.0584,
   121.9361,
   121.8139,
   121.6918,
   121.5698,
   121.448,
   121.3263,
   121.2047,
   121.0832,
   120.9619,
   120.8407,
   120.7196,
   120.5986,
   120.4777,
   120.357,
   120.2364,
   120.1159,
   119.9955,
   119.8752,
   119.7551,
   119.6351,
   119.5152,
   119.3954,
   119.2758,
   119.1562,
   119.0368,
   118.9175,
   118.7983,
   118.6793,
   118.5603,
   118.4415,
   118.3228,
   118.2043,
   118.2043,
   118.2043,
   0};
   graph = new TGraph(66,doubleBkg_fx7,doubleBkg_fy7);
   graph->SetName("doubleBkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleBkg7 = new TH1F("Graph_doubleBkg7","Projection of massPDF",100,3537.295,3834.905);
   Graph_doubleBkg7->SetMinimum(0);
   Graph_doubleBkg7->SetMaximum(138.0871);
   Graph_doubleBkg7->SetDirectory(0);
   Graph_doubleBkg7->SetStats(0);
   Graph_doubleBkg7->SetLineWidth(2);
   Graph_doubleBkg7->SetMarkerStyle(20);
   Graph_doubleBkg7->SetMarkerSize(0.875);
   Graph_doubleBkg7->GetXaxis()->SetNdivisions(505);
   Graph_doubleBkg7->GetXaxis()->SetLabelFont(132);
   Graph_doubleBkg7->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleBkg7->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleBkg7->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleBkg7->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleBkg7->GetXaxis()->SetTitleFont(132);
   Graph_doubleBkg7->GetYaxis()->SetLabelFont(132);
   Graph_doubleBkg7->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleBkg7->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleBkg7->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleBkg7->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleBkg7->GetYaxis()->SetTitleFont(132);
   Graph_doubleBkg7->GetZaxis()->SetLabelFont(132);
   Graph_doubleBkg7->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleBkg7->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleBkg7->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleBkg7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleBkg7);
   
   graph->Draw("l");
   
   Double_t JpsiBkg_fx8[101] = {
   3562.096,
   3562.1,
   3566.1,
   3570.1,
   3574.1,
   3578.1,
   3582.1,
   3586.1,
   3590.1,
   3594.1,
   3598.1,
   3602.1,
   3606.1,
   3610.1,
   3614.1,
   3618.1,
   3622.1,
   3626.1,
   3630.1,
   3634.1,
   3638.1,
   3642.1,
   3644.1,
   3646.1,
   3648.1,
   3650.1,
   3652.1,
   3654.1,
   3656.1,
   3658.1,
   3660.1,
   3662.1,
   3663.1,
   3664.1,
   3665.1,
   3666.1,
   3667.1,
   3668.1,
   3670.1,
   3672.1,
   3674.1,
   3676.1,
   3677.1,
   3678.1,
   3679.1,
   3680.1,
   3681.1,
   3682.1,
   3683.1,
   3684.1,
   3685.1,
   3686.1,
   3687.1,
   3688.1,
   3689.1,
   3690.1,
   3691.1,
   3692.1,
   3693.1,
   3694.1,
   3696.1,
   3698.1,
   3702.1,
   3704.1,
   3705.1,
   3706.1,
   3707.1,
   3708.1,
   3709.1,
   3710.1,
   3712.1,
   3714.1,
   3716.1,
   3718.1,
   3720.1,
   3722.1,
   3724.1,
   3726.1,
   3730.1,
   3734.1,
   3738.1,
   3742.1,
   3746.1,
   3750.1,
   3754.1,
   3758.1,
   3762.1,
   3766.1,
   3770.1,
   3774.1,
   3778.1,
   3782.1,
   3786.1,
   3790.1,
   3794.1,
   3798.1,
   3802.1,
   3806.1,
   3806.1,
   3810.1,
   3810.104};
   Double_t JpsiBkg_fy8[101] = {
   0,
   0.4755375,
   0.4755375,
   0.5031057,
   0.5333492,
   0.56664,
   0.6034192,
   0.6442122,
   0.6896508,
   0.7405004,
   0.7977006,
   0.8624259,
   0.936189,
   1.021035,
   1.119928,
   1.237523,
   1.381666,
   1.566142,
   1.81526,
   2.170765,
   2.700822,
   3.50954,
   4.062543,
   4.743689,
   5.577915,
   6.592207,
   7.815064,
   9.275969,
   11.00509,
   13.03362,
   15.39535,
   18.1307,
   19.65481,
   21.29495,
   23.063,
   24.97458,
   27.05058,
   29.28547,
   33.90278,
   38.56504,
   43.09071,
   47.28034,
   49.18538,
   50.93084,
   52.49347,
   53.85188,
   54.98707,
   55.88286,
   56.52627,
   56.90791,
   57.02216,
   56.86733,
   56.4457,
   55.76348,
   54.83063,
   53.66062,
   52.27008,
   50.67842,
   48.90733,
   46.98031,
   42.75816,
   38.21537,
   28.94317,
   24.54391,
   22.46128,
   20.51168,
   18.70613,
   17.03431,
   15.48727,
   14.05711,
   11.5196,
   9.371454,
   7.568137,
   6.068624,
   4.834349,
   3.828957,
   3.018472,
   2.371634,
   1.459271,
   0.9055823,
   0.5758004,
   0.3797095,
   0.2609882,
   0.1864823,
   0.1375131,
   0.1038014,
   0.07967589,
   0.06190822,
   0.04855898,
   0.03838835,
   0.03055873,
   0.02448066,
   0.01972795,
   0.01598696,
   0.01302414,
   0.01066393,
   0.008773346,
   0.007250962,
   0.007250962,
   0.007250962,
   0};
   graph = new TGraph(101,JpsiBkg_fx8,JpsiBkg_fy8);
   graph->SetName("JpsiBkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_JpsiBkg8 = new TH1F("Graph_JpsiBkg8","Projection of massPDF",101,3537.295,3834.905);
   Graph_JpsiBkg8->SetMinimum(0);
   Graph_JpsiBkg8->SetMaximum(62.72438);
   Graph_JpsiBkg8->SetDirectory(0);
   Graph_JpsiBkg8->SetStats(0);
   Graph_JpsiBkg8->SetLineWidth(2);
   Graph_JpsiBkg8->SetMarkerStyle(20);
   Graph_JpsiBkg8->SetMarkerSize(0.875);
   Graph_JpsiBkg8->GetXaxis()->SetNdivisions(505);
   Graph_JpsiBkg8->GetXaxis()->SetLabelFont(132);
   Graph_JpsiBkg8->GetXaxis()->SetLabelOffset(0.01);
   Graph_JpsiBkg8->GetXaxis()->SetLabelSize(0.06);
   Graph_JpsiBkg8->GetXaxis()->SetTitleSize(0.072);
   Graph_JpsiBkg8->GetXaxis()->SetTitleOffset(0.95);
   Graph_JpsiBkg8->GetXaxis()->SetTitleFont(132);
   Graph_JpsiBkg8->GetYaxis()->SetLabelFont(132);
   Graph_JpsiBkg8->GetYaxis()->SetLabelOffset(0.01);
   Graph_JpsiBkg8->GetYaxis()->SetLabelSize(0.06);
   Graph_JpsiBkg8->GetYaxis()->SetTitleSize(0.072);
   Graph_JpsiBkg8->GetYaxis()->SetTitleOffset(0.8);
   Graph_JpsiBkg8->GetYaxis()->SetTitleFont(132);
   Graph_JpsiBkg8->GetZaxis()->SetLabelFont(132);
   Graph_JpsiBkg8->GetZaxis()->SetLabelSize(0.06);
   Graph_JpsiBkg8->GetZaxis()->SetTitleSize(0.072);
   Graph_JpsiBkg8->GetZaxis()->SetTitleOffset(1.2);
   Graph_JpsiBkg8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_JpsiBkg8);
   
   graph->Draw("l");
   
   Double_t Psi2SBkg_fx9[66] = {
   3562.096,
   3562.1,
   3566.1,
   3570.1,
   3574.1,
   3578.1,
   3582.1,
   3586.1,
   3590.1,
   3594.1,
   3598.1,
   3602.1,
   3606.1,
   3610.1,
   3614.1,
   3618.1,
   3622.1,
   3626.1,
   3630.1,
   3634.1,
   3638.1,
   3642.1,
   3646.1,
   3650.1,
   3654.1,
   3658.1,
   3662.1,
   3666.1,
   3670.1,
   3674.1,
   3678.1,
   3682.1,
   3686.1,
   3690.1,
   3694.1,
   3698.1,
   3702.1,
   3706.1,
   3710.1,
   3714.1,
   3718.1,
   3722.1,
   3726.1,
   3730.1,
   3734.1,
   3738.1,
   3742.1,
   3746.1,
   3750.1,
   3754.1,
   3758.1,
   3762.1,
   3766.1,
   3770.1,
   3774.1,
   3778.1,
   3782.1,
   3786.1,
   3790.1,
   3794.1,
   3798.1,
   3802.1,
   3806.1,
   3806.1,
   3810.1,
   3810.104};
   Double_t Psi2SBkg_fy9[66] = {
   0,
   76.55406,
   76.55406,
   76.45323,
   76.35253,
   76.25196,
   76.15153,
   76.05123,
   75.95106,
   75.85102,
   75.75111,
   75.65134,
   75.55169,
   75.45218,
   75.3528,
   75.25355,
   75.15443,
   75.05544,
   74.95658,
   74.85785,
   74.75925,
   74.66079,
   74.56245,
   74.46424,
   74.36616,
   74.26821,
   74.17039,
   74.07269,
   73.97513,
   73.87769,
   73.78038,
   73.68321,
   73.58615,
   73.48923,
   73.39243,
   73.29577,
   73.19923,
   73.10281,
   73.00652,
   72.91036,
   72.81433,
   72.71842,
   72.62264,
   72.52699,
   72.43146,
   72.33606,
   72.24078,
   72.14563,
   72.0506,
   71.9557,
   71.86093,
   71.76628,
   71.67175,
   71.57735,
   71.48307,
   71.38892,
   71.29489,
   71.20098,
   71.1072,
   71.01354,
   70.92001,
   70.8266,
   70.73331,
   70.73331,
   70.73331,
   0};
   graph = new TGraph(66,Psi2SBkg_fx9,Psi2SBkg_fy9);
   graph->SetName("Psi2SBkg");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Psi2SBkg9 = new TH1F("Graph_Psi2SBkg9","Projection of massPDF",100,3537.295,3834.905);
   Graph_Psi2SBkg9->SetMinimum(0);
   Graph_Psi2SBkg9->SetMaximum(84.20947);
   Graph_Psi2SBkg9->SetDirectory(0);
   Graph_Psi2SBkg9->SetStats(0);
   Graph_Psi2SBkg9->SetLineWidth(2);
   Graph_Psi2SBkg9->SetMarkerStyle(20);
   Graph_Psi2SBkg9->SetMarkerSize(0.875);
   Graph_Psi2SBkg9->GetXaxis()->SetNdivisions(505);
   Graph_Psi2SBkg9->GetXaxis()->SetLabelFont(132);
   Graph_Psi2SBkg9->GetXaxis()->SetLabelOffset(0.01);
   Graph_Psi2SBkg9->GetXaxis()->SetLabelSize(0.06);
   Graph_Psi2SBkg9->GetXaxis()->SetTitleSize(0.072);
   Graph_Psi2SBkg9->GetXaxis()->SetTitleOffset(0.95);
   Graph_Psi2SBkg9->GetXaxis()->SetTitleFont(132);
   Graph_Psi2SBkg9->GetYaxis()->SetLabelFont(132);
   Graph_Psi2SBkg9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Psi2SBkg9->GetYaxis()->SetLabelSize(0.06);
   Graph_Psi2SBkg9->GetYaxis()->SetTitleSize(0.072);
   Graph_Psi2SBkg9->GetYaxis()->SetTitleOffset(0.8);
   Graph_Psi2SBkg9->GetYaxis()->SetTitleFont(132);
   Graph_Psi2SBkg9->GetZaxis()->SetLabelFont(132);
   Graph_Psi2SBkg9->GetZaxis()->SetLabelSize(0.06);
   Graph_Psi2SBkg9->GetZaxis()->SetTitleSize(0.072);
   Graph_Psi2SBkg9->GetZaxis()->SetTitleOffset(1.2);
   Graph_Psi2SBkg9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Psi2SBkg9);
   
   graph->Draw("l");
   
   Double_t massPDF_fx10[99] = {
   3562.096,
   3562.1,
   3566.1,
   3570.1,
   3574.1,
   3578.1,
   3582.1,
   3586.1,
   3590.1,
   3594.1,
   3598.1,
   3602.1,
   3606.1,
   3610.1,
   3614.1,
   3618.1,
   3622.1,
   3626.1,
   3630.1,
   3634.1,
   3638.1,
   3642.1,
   3644.1,
   3646.1,
   3648.1,
   3650.1,
   3652.1,
   3654.1,
   3656.1,
   3658.1,
   3660.1,
   3662.1,
   3664.1,
   3665.1,
   3666.1,
   3667.1,
   3668.1,
   3670.1,
   3672.1,
   3674.1,
   3676.1,
   3677.1,
   3678.1,
   3679.1,
   3680.1,
   3681.1,
   3682.1,
   3683.1,
   3684.1,
   3685.1,
   3686.1,
   3687.1,
   3688.1,
   3689.1,
   3690.1,
   3691.1,
   3692.1,
   3693.1,
   3694.1,
   3696.1,
   3698.1,
   3702.1,
   3704.1,
   3705.1,
   3706.1,
   3707.1,
   3708.1,
   3710.1,
   3712.1,
   3714.1,
   3716.1,
   3718.1,
   3720.1,
   3722.1,
   3724.1,
   3726.1,
   3730.1,
   3734.1,
   3738.1,
   3742.1,
   3746.1,
   3750.1,
   3754.1,
   3758.1,
   3762.1,
   3766.1,
   3770.1,
   3774.1,
   3778.1,
   3782.1,
   3786.1,
   3790.1,
   3794.1,
   3798.1,
   3802.1,
   3806.1,
   3806.1,
   3810.1,
   3810.104};
   Double_t massPDF_fy10[99] = {
   0,
   203.5823,
   203.5823,
   203.4423,
   203.311,
   203.1895,
   203.0793,
   202.9819,
   202.8993,
   202.834,
   202.789,
   202.7678,
   202.7753,
   202.8179,
   202.9049,
   203.051,
   203.2807,
   203.6375,
   204.1976,
   205.0924,
   206.5361,
   208.8558,
   210.4829,
   212.5128,
   215.0239,
   218.101,
   221.8336,
   226.3145,
   231.6385,
   237.9034,
   245.2157,
   253.7023,
   263.5369,
   269.0386,
   274.9915,
   281.461,
   288.43,
   302.8317,
   317.3746,
   331.4884,
   344.5461,
   350.4785,
   355.9094,
   360.7657,
   364.9802,
   368.4931,
   371.2536,
   373.221,
   374.3656,
   374.6699,
   374.1285,
   372.7486,
   370.5496,
   367.563,
   363.8311,
   359.406,
   354.3489,
   348.7279,
   342.6168,
   329.2377,
   314.8509,
   285.4911,
   271.5556,
   264.9556,
   258.7737,
   253.0446,
   247.7358,
   238.2699,
   230.186,
   223.3258,
   217.5495,
   212.7281,
   208.7403,
   205.472,
   202.8163,
   200.675,
   197.591,
   195.6346,
   194.3821,
   193.55,
   192.9614,
   192.5119,
   192.143,
   191.8222,
   191.5319,
   191.2617,
   191.0057,
   190.7599,
   190.5218,
   190.2893,
   190.0613,
   189.8367,
   189.6148,
   189.3951,
   189.177,
   188.9603,
   188.9603,
   188.9603,
   0};
   graph = new TGraph(99,massPDF_fx10,massPDF_fy10);
   graph->SetName("massPDF");
   graph->SetTitle("Projection of massPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_massPDF10 = new TH1F("Graph_massPDF10","Projection of massPDF",100,3537.295,3834.905);
   Graph_massPDF10->SetMinimum(0);
   Graph_massPDF10->SetMaximum(412.1369);
   Graph_massPDF10->SetDirectory(0);
   Graph_massPDF10->SetStats(0);
   Graph_massPDF10->SetLineWidth(2);
   Graph_massPDF10->SetMarkerStyle(20);
   Graph_massPDF10->SetMarkerSize(0.875);
   Graph_massPDF10->GetXaxis()->SetNdivisions(505);
   Graph_massPDF10->GetXaxis()->SetLabelFont(132);
   Graph_massPDF10->GetXaxis()->SetLabelOffset(0.01);
   Graph_massPDF10->GetXaxis()->SetLabelSize(0.06);
   Graph_massPDF10->GetXaxis()->SetTitleSize(0.072);
   Graph_massPDF10->GetXaxis()->SetTitleOffset(0.95);
   Graph_massPDF10->GetXaxis()->SetTitleFont(132);
   Graph_massPDF10->GetYaxis()->SetLabelFont(132);
   Graph_massPDF10->GetYaxis()->SetLabelOffset(0.01);
   Graph_massPDF10->GetYaxis()->SetLabelSize(0.06);
   Graph_massPDF10->GetYaxis()->SetTitleSize(0.072);
   Graph_massPDF10->GetYaxis()->SetTitleOffset(0.8);
   Graph_massPDF10->GetYaxis()->SetTitleFont(132);
   Graph_massPDF10->GetZaxis()->SetLabelFont(132);
   Graph_massPDF10->GetZaxis()->SetLabelSize(0.06);
   Graph_massPDF10->GetZaxis()->SetTitleSize(0.072);
   Graph_massPDF10->GetZaxis()->SetTitleOffset(1.2);
   Graph_massPDF10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_massPDF10);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3004[60] = {
   3568.1,
   3572.1,
   3576.1,
   3580.1,
   3584.1,
   3588.1,
   3592.1,
   3596.1,
   3600.1,
   3604.1,
   3608.1,
   3612.1,
   3616.1,
   3620.1,
   3624.1,
   3628.1,
   3632.1,
   3636.1,
   3640.1,
   3644.1,
   3648.1,
   3652.1,
   3656.1,
   3660.1,
   3664.1,
   3668.1,
   3672.1,
   3676.1,
   3680.1,
   3684.1,
   3688.1,
   3692.1,
   3696.1,
   3700.1,
   3704.1,
   3708.1,
   3712.1,
   3716.1,
   3720.1,
   3724.1,
   3728.1,
   3732.1,
   3736.1,
   3740.1,
   3744.1,
   3748.1,
   3752.1,
   3756.1,
   3760.1,
   3764.1,
   3768.1,
   3772.1,
   3776.1,
   3780.1,
   3784.1,
   3788.1,
   3792.1,
   3796.1,
   3800.1,
   3804.1};
   Double_t dataSet_fy3004[60] = {
   216,
   231,
   205,
   199,
   203,
   203,
   223,
   203,
   186,
   178,
   186,
   220,
   204,
   201,
   184,
   199,
   174,
   217,
   210,
   228,
   220,
   217,
   240,
   240,
   260,
   285,
   323,
   352,
   335,
   369,
   373,
   383,
   329,
   293,
   277,
   238,
   229,
   211,
   209,
   216,
   216,
   196,
   181,
   205,
   193,
   158,
   210,
   204,
   175,
   187,
   192,
   207,
   192,
   190,
   194,
   177,
   190,
   193,
   190,
   197};
   Double_t dataSet_felx3004[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fely3004[60] = {
   14.20544,
   14.70691,
   13.82655,
   13.61559,
   13.75658,
   13.75658,
   14.44155,
   13.75658,
   13.14734,
   12.85103,
   13.14734,
   14.34082,
   13.79161,
   13.68626,
   13.07387,
   13.61559,
   12.70038,
   14.2394,
   14,
   14.60794,
   14.34082,
   14.2394,
   15,
   15,
   15.63227,
   16.38935,
   17.47915,
   18.26832,
   17.80983,
   18.71588,
   18.81968,
   19.07677,
   17.64525,
   16.62454,
   16.15083,
   14.93535,
   14.641,
   14.03444,
   13.96548,
   14.20544,
   14.20544,
   13.50893,
   12.96291,
   13.82655,
   13.40144,
   12.07975,
   14,
   13.79161,
   12.7382,
   13.18393,
   13.36542,
   13.89618,
   13.36542,
   13.29311,
   13.43736,
   12.81353,
   13.29311,
   13.40144,
   13.29311,
   13.54457};
   Double_t dataSet_fehx3004[60] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t dataSet_fehy3004[60] = {
   15.20544,
   15.70691,
   14.82655,
   14.61559,
   14.75658,
   14.75658,
   15.44155,
   14.75658,
   14.14734,
   13.85103,
   14.14734,
   15.34082,
   14.79161,
   14.68626,
   14.07387,
   14.61559,
   13.70038,
   15.2394,
   15,
   15.60794,
   15.34082,
   15.2394,
   16,
   16,
   16.63227,
   17.38935,
   18.47915,
   19.26832,
   18.80983,
   19.71588,
   19.81968,
   20.07677,
   18.64525,
   17.62454,
   17.15083,
   15.93535,
   15.641,
   15.03444,
   14.96548,
   15.20544,
   15.20544,
   14.50893,
   13.96291,
   14.82655,
   14.40144,
   13.07975,
   15,
   14.79161,
   13.7382,
   14.18393,
   14.36542,
   14.89618,
   14.36542,
   14.29311,
   14.43736,
   13.81353,
   14.29311,
   14.40144,
   14.29311,
   14.54457};
   grae = new TGraphAsymmErrors(60,dataSet_fx3004,dataSet_fy3004,dataSet_felx3004,dataSet_fehx3004,dataSet_fely3004,dataSet_fehy3004);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi2_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3004 = new TH1F("Graph_dataSet3004","Histogram of dataSet_plot__Jpsi2_M",100,3542.1,3830.1);
   Graph_dataSet3004->SetMinimum(120.2046);
   Graph_dataSet3004->SetMaximum(428.7924);
   Graph_dataSet3004->SetDirectory(0);
   Graph_dataSet3004->SetStats(0);
   Graph_dataSet3004->SetLineWidth(2);
   Graph_dataSet3004->SetMarkerStyle(20);
   Graph_dataSet3004->SetMarkerSize(0.875);
   Graph_dataSet3004->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3004->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3004->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3004->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3004->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3004->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3004->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3004->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3004);
   
   grae->Draw("p");
   
   TH1D *frame_55c1c9473f60__4 = new TH1D("frame_55c1c9473f60__4","A RooPlot of \"Jpsi2_M\"",60,3566.1,3806.1);
   frame_55c1c9473f60__4->SetBinContent(1,423.2306);
   frame_55c1c9473f60__4->SetMaximum(423.2306);
   frame_55c1c9473f60__4->SetEntries(1);
   frame_55c1c9473f60__4->SetDirectory(0);
   frame_55c1c9473f60__4->SetStats(0);
   frame_55c1c9473f60__4->SetLineWidth(2);
   frame_55c1c9473f60__4->SetMarkerStyle(20);
   frame_55c1c9473f60__4->SetMarkerSize(0.875);
   frame_55c1c9473f60__4->GetXaxis()->SetTitle("#it{m}_{#it{#mu}^{#plus}_{2}#it{#mu}^{#minus}_{2}} [MeV/#font[12]{c}^{2}]");
   frame_55c1c9473f60__4->GetXaxis()->SetNdivisions(505);
   frame_55c1c9473f60__4->GetXaxis()->SetLabelFont(132);
   frame_55c1c9473f60__4->GetXaxis()->SetLabelOffset(0.01);
   frame_55c1c9473f60__4->GetXaxis()->SetLabelSize(0.06);
   frame_55c1c9473f60__4->GetXaxis()->SetTitleSize(0.072);
   frame_55c1c9473f60__4->GetXaxis()->SetTitleOffset(0.95);
   frame_55c1c9473f60__4->GetXaxis()->SetTitleFont(132);
   frame_55c1c9473f60__4->GetYaxis()->SetTitle("Candidates / (4 MeV/#font[12]{c}^{2})");
   frame_55c1c9473f60__4->GetYaxis()->SetLabelFont(132);
   frame_55c1c9473f60__4->GetYaxis()->SetLabelSize(0.06);
   frame_55c1c9473f60__4->GetYaxis()->SetTitleSize(0.072);
   frame_55c1c9473f60__4->GetYaxis()->SetTitleOffset(0.95);
   frame_55c1c9473f60__4->GetYaxis()->SetTitleFont(132);
   frame_55c1c9473f60__4->GetZaxis()->SetLabelFont(132);
   frame_55c1c9473f60__4->GetZaxis()->SetLabelSize(0.06);
   frame_55c1c9473f60__4->GetZaxis()->SetTitleSize(0.072);
   frame_55c1c9473f60__4->GetZaxis()->SetTitleOffset(1.2);
   frame_55c1c9473f60__4->GetZaxis()->SetTitleFont(132);
   frame_55c1c9473f60__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.26,0.7,0.39,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC1->Modified();
   myC1->cd();
   myC1->SetSelected(myC1);
}


==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:20:56 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-4.074074,-1.856983,10.74074,3.757864);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   
   TH1D *frame_56483bcf99e0__1 = new TH1D("frame_56483bcf99e0__1","A RooPlot of \"Jpsi1_tz\"",50,-2,10);
   frame_56483bcf99e0__1->SetBinContent(1,1428.136);
   frame_56483bcf99e0__1->SetMinimum(0.11);
   frame_56483bcf99e0__1->SetMaximum(3000);
   frame_56483bcf99e0__1->SetEntries(3);
   frame_56483bcf99e0__1->SetDirectory(0);
   frame_56483bcf99e0__1->SetStats(0);
   frame_56483bcf99e0__1->SetLineWidth(2);
   frame_56483bcf99e0__1->SetMarkerStyle(20);
   frame_56483bcf99e0__1->SetMarkerSize(0.875);
   frame_56483bcf99e0__1->GetXaxis()->SetTitle("#it{t}_{#it{z}}^{#it{J/#kern[-0.2]{#psi}}} [ps]");
   frame_56483bcf99e0__1->GetXaxis()->SetNdivisions(505);
   frame_56483bcf99e0__1->GetXaxis()->SetLabelFont(132);
   frame_56483bcf99e0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_56483bcf99e0__1->GetXaxis()->SetLabelSize(0.06);
   frame_56483bcf99e0__1->GetXaxis()->SetTitleSize(0.072);
   frame_56483bcf99e0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_56483bcf99e0__1->GetXaxis()->SetTitleFont(132);
   frame_56483bcf99e0__1->GetYaxis()->SetTitle("Candidates / (0.24 ps)");
   frame_56483bcf99e0__1->GetYaxis()->SetLabelFont(132);
   frame_56483bcf99e0__1->GetYaxis()->SetLabelSize(0.06);
   frame_56483bcf99e0__1->GetYaxis()->SetTitleSize(0.072);
   frame_56483bcf99e0__1->GetYaxis()->SetTitleOffset(0.8);
   frame_56483bcf99e0__1->GetYaxis()->SetTitleFont(132);
   frame_56483bcf99e0__1->GetZaxis()->SetLabelFont(132);
   frame_56483bcf99e0__1->GetZaxis()->SetLabelSize(0.06);
   frame_56483bcf99e0__1->GetZaxis()->SetTitleSize(0.072);
   frame_56483bcf99e0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_56483bcf99e0__1->GetZaxis()->SetTitleFont(132);
   frame_56483bcf99e0__1->Draw("FUNC");
   
   Double_t dataSet_fx3001[50] = {
   -1.88,
   -1.64,
   -1.4,
   -1.16,
   -0.92,
   -0.68,
   -0.44,
   -0.2,
   0.04,
   0.28,
   0.52,
   0.76,
   1,
   1.24,
   1.48,
   1.72,
   1.96,
   2.2,
   2.44,
   2.68,
   2.92,
   3.16,
   3.4,
   3.64,
   3.88,
   4.12,
   4.36,
   4.6,
   4.84,
   5.08,
   5.32,
   5.56,
   5.8,
   6.04,
   6.28,
   6.52,
   6.76,
   7,
   7.24,
   7.48,
   7.72,
   7.96,
   8.2,
   8.44,
   8.68,
   8.92,
   9.16,
   9.4,
   9.64,
   9.88};
   Double_t dataSet_fy3001[50] = {
   1.424065,
   -0.6448532,
   0.9082485,
   1.416198,
   -0.5382872,
   -3.316686,
   3.928599,
   75.31316,
   689.8455,
   66.49005,
   76.97914,
   76.93983,
   47.41956,
   12.31314,
   22.74655,
   29.62432,
   25.09162,
   18.91172,
   13.8286,
   11.12129,
   3.729072,
   7.274746,
   1.372839,
   8.475946,
   4.583394,
   2.227117,
   3.598556,
   2.956254,
   1.053525,
   1.192123,
   0.2673514,
   5.816529,
   1.609014,
   0.2762231,
   0.9319663,
   -1.704571,
   0.08555585,
   -0.2429465,
   0.8122329,
   -0.5645533,
   1.641384,
   3.050002,
   0.4194392,
   -0.4304494,
   -0.2349443,
   1.484072,
   -0.3955566,
   1.197631,
   0,
   0};
   Double_t dataSet_felx3001[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fely3001[50] = {
   1.559121,
   0.4560627,
   0.7575655,
   1.859411,
   1.255812,
   2.024372,
   4.307756,
   17.30172,
   52.88398,
   18.34942,
   14.92385,
   13.21182,
   11.2162,
   8.236705,
   8.794579,
   7.923444,
   7.369915,
   6.962002,
   6.367217,
   6.226826,
   4.331282,
   4.853847,
   3.345506,
   3.880917,
   3.950387,
   2.528954,
   3.675189,
   2.797662,
   1.640038,
   1.589341,
   1.937895,
   3.01994,
   2.052559,
   1.923027,
   2.32224,
   0.945667,
   1.669971,
   0.2729004,
   0.6440665,
   0.4727737,
   2.077565,
   2.436468,
   1.01657,
   0.4304494,
   0.3313374,
   1.484072,
   0.4428519,
   1.667205,
   0,
   0};
   Double_t dataSet_fehx3001[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fehy3001[50] = {
   1.559121,
   0.4560627,
   0.7575655,
   1.859411,
   1.255812,
   2.024372,
   4.307756,
   17.30172,
   52.88398,
   18.34942,
   14.92385,
   13.21182,
   11.2162,
   8.236705,
   8.794579,
   7.923444,
   7.369915,
   6.962002,
   6.367217,
   6.226826,
   4.331282,
   4.853847,
   3.345506,
   3.880917,
   3.950387,
   2.528954,
   3.675189,
   2.797662,
   1.640038,
   1.589341,
   1.937895,
   3.01994,
   2.052559,
   1.923027,
   2.32224,
   0.945667,
   1.669971,
   0.2729004,
   0.6440665,
   0.4727737,
   2.077565,
   2.436468,
   1.01657,
   0.4304494,
   0.3313374,
   1.484072,
   0.4428519,
   1.667205,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,dataSet_fx3001,dataSet_fy3001,dataSet_felx3001,dataSet_fehx3001,dataSet_fely3001,dataSet_fehy3001);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi1_tz");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3001 = new TH1F("Graph_dataSet3001","Histogram of dataSet_plot__Jpsi1_tz",100,-3.2,11.2);
   Graph_dataSet3001->SetMinimum(0.8173341);
   Graph_dataSet3001->SetMaximum(817.3341);
   Graph_dataSet3001->SetDirectory(0);
   Graph_dataSet3001->SetStats(0);
   Graph_dataSet3001->SetLineWidth(2);
   Graph_dataSet3001->SetMarkerStyle(20);
   Graph_dataSet3001->SetMarkerSize(0.875);
   Graph_dataSet3001->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3001->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3001->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3001->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3001->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3001->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3001->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3001);
   
   grae->Draw("p");
   
   Double_t doublePrompt_fx1[93] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.245,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.235,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t doublePrompt_fy1[93] = {
   0,
   2.95119e-09,
   2.95119e-09,
   1.585391e-07,
   5.117656e-06,
   9.87881e-05,
   0.001126307,
   0.0075495,
   0.03451863,
   0.1200441,
   1.111207,
   2.106221,
   4.065355,
   5.688674,
   8.003523,
   11.32874,
   16.14339,
   23.17265,
   33.52002,
   48.86513,
   71.74243,
   105.8911,
   156.5987,
   230.8253,
   336.6521,
   481.1871,
   665.3972,
   874.2835,
   1064.623,
   1167.408,
   1133.468,
   979.8322,
   773.1056,
   572.6417,
   406.8332,
   281.5076,
   191.839,
   129.8422,
   87.83349,
   59.64106,
   40.75519,
   28.06,
   19.47051,
   13.61264,
   9.584261,
   6.791307,
   4.839992,
   2.495455,
   0.7019048,
   0.2220994,
   0.02048883,
   0.004170444,
   0.0005198606,
   3.800654e-05,
   1.649451e-06,
   4.290771e-08,
   6.711426e-10,
   6.318303e-12,
   3.582321e-14,
   1.224092e-16,
   2.523064e-19,
   3.140348e-22,
   2.363404e-25,
   1.077215e-28,
   2.979136e-32,
   5.010045e-36,
   5.135661e-40,
   3.216993e-44,
   1.234483e-48,
   2.908579e-53,
   4.215195e-58,
   3.761794e-63,
   2.068168e-68,
   7.002291e-74,
   1.458599e-79,
   1.866647e-85,
   1.465247e-91,
   7.04305e-98,
   2.069838e-104,
   3.714029e-111,
   4.06437e-118,
   2.710093e-125,
   1.100299e-132,
   2.718572e-140,
   4.086055e-148,
   3.734889e-156,
   2.075747e-164,
   7.013487e-173,
   1.440506e-181,
   1.798416e-190,
   1.798416e-190,
   1.798416e-190,
   0};
   TGraph *graph = new TGraph(93,doublePrompt_fx1,doublePrompt_fy1);
   graph->SetName("doublePrompt");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doublePrompt1 = new TH1F("Graph_doublePrompt1","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_doublePrompt1->SetMinimum(1.284149);
   Graph_doublePrompt1->SetMaximum(1284.149);
   Graph_doublePrompt1->SetDirectory(0);
   Graph_doublePrompt1->SetStats(0);
   Graph_doublePrompt1->SetLineWidth(2);
   Graph_doublePrompt1->SetMarkerStyle(20);
   Graph_doublePrompt1->SetMarkerSize(0.875);
   Graph_doublePrompt1->GetXaxis()->SetNdivisions(505);
   Graph_doublePrompt1->GetXaxis()->SetLabelFont(132);
   Graph_doublePrompt1->GetXaxis()->SetLabelOffset(0.01);
   Graph_doublePrompt1->GetXaxis()->SetLabelSize(0.06);
   Graph_doublePrompt1->GetXaxis()->SetTitleSize(0.072);
   Graph_doublePrompt1->GetXaxis()->SetTitleOffset(0.95);
   Graph_doublePrompt1->GetXaxis()->SetTitleFont(132);
   Graph_doublePrompt1->GetYaxis()->SetLabelFont(132);
   Graph_doublePrompt1->GetYaxis()->SetLabelOffset(0.01);
   Graph_doublePrompt1->GetYaxis()->SetLabelSize(0.06);
   Graph_doublePrompt1->GetYaxis()->SetTitleSize(0.072);
   Graph_doublePrompt1->GetYaxis()->SetTitleOffset(0.8);
   Graph_doublePrompt1->GetYaxis()->SetTitleFont(132);
   Graph_doublePrompt1->GetZaxis()->SetLabelFont(132);
   Graph_doublePrompt1->GetZaxis()->SetLabelSize(0.06);
   Graph_doublePrompt1->GetZaxis()->SetTitleSize(0.072);
   Graph_doublePrompt1->GetZaxis()->SetTitleOffset(1.2);
   Graph_doublePrompt1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doublePrompt1);
   
   graph->Draw("l");
   
   Double_t doubleFromb_fx2[89] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.26,
   -0.2,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.19,
   0.22,
   0.28,
   0.4,
   0.52,
   0.64,
   0.76,
   0.88,
   1,
   1.12,
   1.24,
   1.36,
   1.48,
   1.6,
   1.72,
   1.84,
   1.96,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t doubleFromb_fy2[89] = {
   0,
   8.659044e-11,
   8.659044e-11,
   5.223759e-09,
   1.921884e-07,
   4.314217e-06,
   5.888103e-05,
   0.0004885888,
   0.002618061,
   0.03315303,
   0.1055667,
   0.3844864,
   0.7659074,
   1.093294,
   1.572708,
   2.279121,
   3.323729,
   4.867114,
   7.130918,
   10.39927,
   14.99147,
   21.17375,
   28.97622,
   37.95092,
   47.12412,
   55.38741,
   62.02408,
   66.87885,
   70.16012,
   72.20601,
   73.34814,
   73.85809,
   73.93848,
   73.7322,
   73.33663,
   72.21625,
   70.87728,
   68.00376,
   62.34741,
   57.11597,
   52.31952,
   47.92501,
   43.89918,
   40.21132,
   36.83317,
   33.73878,
   30.90434,
   28.30803,
   25.92983,
   23.75143,
   21.75604,
   19.92828,
   18.25408,
   15.31581,
   12.8505,
   10.78202,
   9.046496,
   7.590328,
   6.368552,
   5.343438,
   4.483332,
   3.761673,
   3.156176,
   2.648142,
   2.221884,
   1.864239,
   1.564162,
   1.312387,
   1.101139,
   0.9238939,
   0.7751794,
   0.6504027,
   0.5457107,
   0.4578704,
   0.3841694,
   0.3223316,
   0.2704475,
   0.2269149,
   0.1903896,
   0.1597436,
   0.1340305,
   0.1124563,
   0.09435474,
   0.07916694,
   0.06642384,
   0.05573193,
   0.05573193,
   0.05573193,
   0};
   graph = new TGraph(89,doubleFromb_fx2,doubleFromb_fy2);
   graph->SetName("doubleFromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleFromb2 = new TH1F("Graph_doubleFromb2","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_doubleFromb2->SetMinimum(0.08133233);
   Graph_doubleFromb2->SetMaximum(81.33233);
   Graph_doubleFromb2->SetDirectory(0);
   Graph_doubleFromb2->SetStats(0);
   Graph_doubleFromb2->SetLineWidth(2);
   Graph_doubleFromb2->SetMarkerStyle(20);
   Graph_doubleFromb2->SetMarkerSize(0.875);
   Graph_doubleFromb2->GetXaxis()->SetNdivisions(505);
   Graph_doubleFromb2->GetXaxis()->SetLabelFont(132);
   Graph_doubleFromb2->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleFromb2->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleFromb2->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleFromb2->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleFromb2->GetXaxis()->SetTitleFont(132);
   Graph_doubleFromb2->GetYaxis()->SetLabelFont(132);
   Graph_doubleFromb2->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleFromb2->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleFromb2->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleFromb2->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleFromb2->GetYaxis()->SetTitleFont(132);
   Graph_doubleFromb2->GetZaxis()->SetLabelFont(132);
   Graph_doubleFromb2->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleFromb2->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleFromb2->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleFromb2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleFromb2);
   
   graph->Draw("l");
   
   Double_t JpsiFromb_fx3[89] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.26,
   -0.2,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.19,
   0.22,
   0.28,
   0.4,
   0.52,
   0.64,
   0.76,
   0.88,
   1,
   1.12,
   1.24,
   1.36,
   1.48,
   1.6,
   1.72,
   1.84,
   1.96,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t JpsiFromb_fy3[89] = {
   0,
   4.258427e-12,
   4.258427e-12,
   2.56899e-10,
   9.451623e-09,
   2.121687e-07,
   2.895707e-06,
   2.402829e-05,
   0.0001287535,
   0.001630431,
   0.005191656,
   0.01890863,
   0.03766652,
   0.05376706,
   0.07734416,
   0.1120848,
   0.1634575,
   0.2393596,
   0.3506911,
   0.511425,
   0.737265,
   1.041303,
   1.42502,
   1.866386,
   2.317515,
   2.723894,
   3.050279,
   3.289031,
   3.450401,
   3.551016,
   3.607184,
   3.632263,
   3.636217,
   3.626072,
   3.606618,
   3.551519,
   3.48567,
   3.344353,
   3.06618,
   2.808903,
   2.573019,
   2.356901,
   2.158915,
   1.97755,
   1.811416,
   1.659238,
   1.519843,
   1.392159,
   1.275202,
   1.16807,
   1.069939,
   0.9800519,
   0.8977164,
   0.7532156,
   0.6319743,
   0.5302486,
   0.4448972,
   0.3732844,
   0.3131987,
   0.2627847,
   0.2204856,
   0.1849951,
   0.1552174,
   0.1302329,
   0.1092699,
   0.09168131,
   0.07692384,
   0.0645418,
   0.05415283,
   0.04543613,
   0.03812251,
   0.03198612,
   0.02683748,
   0.02251759,
   0.01889304,
   0.01585193,
   0.01330032,
   0.01115944,
   0.00936316,
   0.00785602,
   0.006591477,
   0.00553048,
   0.004640267,
   0.003893347,
   0.003266655,
   0.002740838,
   0.002740838,
   0.002740838,
   0};
   graph = new TGraph(89,JpsiFromb_fx3,JpsiFromb_fy3);
   graph->SetName("JpsiFromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_JpsiFromb3 = new TH1F("Graph_JpsiFromb3","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_JpsiFromb3->SetMinimum(0.003999838);
   Graph_JpsiFromb3->SetMaximum(3.999838);
   Graph_JpsiFromb3->SetDirectory(0);
   Graph_JpsiFromb3->SetStats(0);
   Graph_JpsiFromb3->SetLineWidth(2);
   Graph_JpsiFromb3->SetMarkerStyle(20);
   Graph_JpsiFromb3->SetMarkerSize(0.875);
   Graph_JpsiFromb3->GetXaxis()->SetNdivisions(505);
   Graph_JpsiFromb3->GetXaxis()->SetLabelFont(132);
   Graph_JpsiFromb3->GetXaxis()->SetLabelOffset(0.01);
   Graph_JpsiFromb3->GetXaxis()->SetLabelSize(0.06);
   Graph_JpsiFromb3->GetXaxis()->SetTitleSize(0.072);
   Graph_JpsiFromb3->GetXaxis()->SetTitleOffset(0.95);
   Graph_JpsiFromb3->GetXaxis()->SetTitleFont(132);
   Graph_JpsiFromb3->GetYaxis()->SetLabelFont(132);
   Graph_JpsiFromb3->GetYaxis()->SetLabelOffset(0.01);
   Graph_JpsiFromb3->GetYaxis()->SetLabelSize(0.06);
   Graph_JpsiFromb3->GetYaxis()->SetTitleSize(0.072);
   Graph_JpsiFromb3->GetYaxis()->SetTitleOffset(0.8);
   Graph_JpsiFromb3->GetYaxis()->SetTitleFont(132);
   Graph_JpsiFromb3->GetZaxis()->SetLabelFont(132);
   Graph_JpsiFromb3->GetZaxis()->SetLabelSize(0.06);
   Graph_JpsiFromb3->GetZaxis()->SetTitleSize(0.072);
   Graph_JpsiFromb3->GetZaxis()->SetTitleOffset(1.2);
   Graph_JpsiFromb3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_JpsiFromb3);
   
   graph->Draw("l");
   
   Double_t Psi2SFromb_fx4[93] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.245,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.235,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t Psi2SFromb_fy4[93] = {
   0,
   3.856239e-10,
   3.856239e-10,
   2.071587e-08,
   6.687102e-07,
   1.290837e-05,
   0.0001471715,
   0.0009864727,
   0.004510458,
   0.01568585,
   0.1451984,
   0.2752142,
   0.5312089,
   0.7433237,
   1.045799,
   1.480296,
   2.109413,
   3.027908,
   4.37997,
   6.385073,
   9.374388,
   13.8365,
   20.46232,
   30.16131,
   43.98941,
   62.87542,
   86.94565,
   114.2403,
   139.1114,
   152.5421,
   148.1072,
   128.032,
   101.0196,
   74.82554,
   53.15979,
   36.78383,
   25.06708,
   16.96612,
   11.47696,
   7.793135,
   5.325369,
   3.666524,
   2.544159,
   1.778726,
   1.252349,
   0.8874017,
   0.6324287,
   0.3260743,
   0.09171603,
   0.02902115,
   0.00267722,
   0.0005449406,
   6.792877e-05,
   4.966211e-06,
   2.155293e-07,
   5.606634e-09,
   8.769638e-11,
   8.255954e-13,
   4.680922e-15,
   1.599487e-17,
   3.296819e-20,
   4.103407e-23,
   3.088195e-26,
   1.407568e-29,
   3.892756e-33,
   6.54649e-37,
   6.710629e-41,
   4.203557e-45,
   1.613066e-49,
   3.800562e-54,
   5.507881e-59,
   4.915434e-64,
   2.702419e-69,
   9.149704e-75,
   1.905912e-80,
   2.439096e-86,
   1.914599e-92,
   9.202963e-99,
   2.704601e-105,
   4.853021e-112,
   5.310803e-119,
   3.541205e-126,
   1.43773e-133,
   3.552284e-141,
   5.339137e-149,
   4.880278e-157,
   2.712322e-165,
   9.164333e-174,
   1.882271e-182,
   2.349942e-191,
   2.349942e-191,
   2.349942e-191,
   0};
   graph = new TGraph(93,Psi2SFromb_fx4,Psi2SFromb_fy4);
   graph->SetName("Psi2SFromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Psi2SFromb4 = new TH1F("Graph_Psi2SFromb4","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_Psi2SFromb4->SetMinimum(0.1677963);
   Graph_Psi2SFromb4->SetMaximum(167.7963);
   Graph_Psi2SFromb4->SetDirectory(0);
   Graph_Psi2SFromb4->SetStats(0);
   Graph_Psi2SFromb4->SetLineWidth(2);
   Graph_Psi2SFromb4->SetMarkerStyle(20);
   Graph_Psi2SFromb4->SetMarkerSize(0.875);
   Graph_Psi2SFromb4->GetXaxis()->SetNdivisions(505);
   Graph_Psi2SFromb4->GetXaxis()->SetLabelFont(132);
   Graph_Psi2SFromb4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Psi2SFromb4->GetXaxis()->SetLabelSize(0.06);
   Graph_Psi2SFromb4->GetXaxis()->SetTitleSize(0.072);
   Graph_Psi2SFromb4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Psi2SFromb4->GetXaxis()->SetTitleFont(132);
   Graph_Psi2SFromb4->GetYaxis()->SetLabelFont(132);
   Graph_Psi2SFromb4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Psi2SFromb4->GetYaxis()->SetLabelSize(0.06);
   Graph_Psi2SFromb4->GetYaxis()->SetTitleSize(0.072);
   Graph_Psi2SFromb4->GetYaxis()->SetTitleOffset(0.8);
   Graph_Psi2SFromb4->GetYaxis()->SetTitleFont(132);
   Graph_Psi2SFromb4->GetZaxis()->SetLabelFont(132);
   Graph_Psi2SFromb4->GetZaxis()->SetLabelSize(0.06);
   Graph_Psi2SFromb4->GetZaxis()->SetTitleSize(0.072);
   Graph_Psi2SFromb4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Psi2SFromb4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Psi2SFromb4);
   
   graph->Draw("l");
   
   Double_t tzTail_fx5[247] = {
   -2.24024,
   -2.24,
   -2,
   -1.88,
   -1.82,
   -1.79,
   -1.775,
   -1.76,
   -1.64,
   -1.58,
   -1.55,
   -1.535,
   -1.52,
   -1.4,
   -1.34,
   -1.31,
   -1.295,
   -1.28,
   -1.16,
   -1.1,
   -1.07,
   -1.055,
   -1.04,
   -0.92,
   -0.86,
   -0.83,
   -0.815,
   -0.8,
   -0.68,
   -0.62,
   -0.59,
   -0.575,
   -0.56,
   -0.44,
   -0.38,
   -0.35,
   -0.335,
   -0.32,
   -0.2,
   -0.14,
   -0.11,
   -0.095,
   -0.08,
   0.04,
   0.1,
   0.13,
   0.145,
   0.16,
   0.28,
   0.34,
   0.37,
   0.385,
   0.4,
   0.64,
   0.655,
   0.67,
   0.7,
   0.76,
   0.82,
   0.85,
   0.865,
   0.88,
   1,
   1.06,
   1.09,
   1.105,
   1.12,
   1.24,
   1.3,
   1.33,
   1.345,
   1.36,
   1.6,
   1.615,
   1.63,
   1.66,
   1.72,
   1.78,
   1.81,
   1.825,
   1.84,
   1.96,
   2.02,
   2.05,
   2.065,
   2.08,
   2.2,
   2.26,
   2.29,
   2.305,
   2.32,
   2.44,
   2.5,
   2.53,
   2.545,
   2.56,
   2.68,
   2.74,
   2.77,
   2.785,
   2.8,
   2.92,
   2.98,
   3.01,
   3.025,
   3.04,
   3.28,
   3.295,
   3.31,
   3.34,
   3.4,
   3.46,
   3.49,
   3.505,
   3.52,
   3.64,
   3.7,
   3.73,
   3.745,
   3.76,
   3.88,
   3.94,
   3.97,
   3.985,
   4,
   4.12,
   4.18,
   4.21,
   4.225,
   4.24,
   4.36,
   4.42,
   4.45,
   4.465,
   4.48,
   4.6,
   4.66,
   4.69,
   4.705,
   4.72,
   4.84,
   4.9,
   4.93,
   4.945,
   4.96,
   5.2,
   5.215,
   5.23,
   5.26,
   5.32,
   5.38,
   5.41,
   5.425,
   5.44,
   5.56,
   5.62,
   5.65,
   5.665,
   5.68,
   5.8,
   5.86,
   5.89,
   5.905,
   5.92,
   6.04,
   6.1,
   6.13,
   6.145,
   6.16,
   6.28,
   6.34,
   6.37,
   6.385,
   6.4,
   6.52,
   6.58,
   6.61,
   6.625,
   6.64,
   6.76,
   6.82,
   6.85,
   6.865,
   6.88,
   7,
   7.06,
   7.09,
   7.105,
   7.12,
   7.24,
   7.3,
   7.33,
   7.345,
   7.36,
   7.48,
   7.54,
   7.57,
   7.585,
   7.6,
   7.72,
   7.78,
   7.81,
   7.825,
   7.84,
   7.96,
   8.02,
   8.05,
   8.065,
   8.08,
   8.2,
   8.26,
   8.29,
   8.305,
   8.32,
   8.56,
   8.575,
   8.59,
   8.62,
   8.68,
   8.74,
   8.77,
   8.785,
   8.8,
   8.92,
   8.98,
   9.01,
   9.025,
   9.04,
   9.16,
   9.22,
   9.25,
   9.265,
   9.28,
   9.4,
   9.46,
   9.49,
   9.505,
   9.52,
   9.64,
   9.7,
   9.73,
   9.745,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t tzTail_fy5[247] = {
   0,
   0.2334431,
   0.2334431,
   0.2334431,
   0.2334431,
   0.2334431,
   0.2334431,
   0.2581419,
   0.2581419,
   0.2581419,
   0.2581419,
   0.2581419,
   0.2748733,
   0.2748733,
   0.2748733,
   0.2748733,
   0.2748733,
   0.2947916,
   0.2947916,
   0.2947916,
   0.2947916,
   0.2947916,
   0.2939949,
   0.2939949,
   0.2939949,
   0.2939949,
   0.2939949,
   0.3051492,
   0.3051492,
   0.3051492,
   0.3051492,
   0.3051492,
   0.3585304,
   0.3585304,
   0.3585304,
   0.3585304,
   0.3585304,
   0.362514,
   0.362514,
   0.362514,
   0.362514,
   0.362514,
   0.3617173,
   0.3617173,
   0.3617173,
   0.3617173,
   0.3617173,
   0.350563,
   0.350563,
   0.350563,
   0.350563,
   0.350563,
   0.3601238,
   0.3601238,
   0.3067427,
   0.3067427,
   0.3067427,
   0.3067427,
   0.3067427,
   0.3067427,
   0.3067427,
   0.338612,
   0.338612,
   0.338612,
   0.338612,
   0.338612,
   0.3402055,
   0.3402055,
   0.3402055,
   0.3402055,
   0.3402055,
   0.2692962,
   0.2692962,
   0.2621255,
   0.2621255,
   0.2621255,
   0.2621255,
   0.2621255,
   0.2621255,
   0.2621255,
   0.251768,
   0.251768,
   0.251768,
   0.251768,
   0.251768,
   0.2565484,
   0.2565484,
   0.2565484,
   0.2565484,
   0.2565484,
   0.2525647,
   0.2525647,
   0.2525647,
   0.2525647,
   0.2525647,
   0.2055574,
   0.2055574,
   0.2055574,
   0.2055574,
   0.2055574,
   0.2095411,
   0.2095411,
   0.2095411,
   0.2095411,
   0.2095411,
   0.1975901,
   0.1975901,
   0.1959966,
   0.1959966,
   0.1959966,
   0.1959966,
   0.1959966,
   0.1959966,
   0.1959966,
   0.1752815,
   0.1752815,
   0.1752815,
   0.1752815,
   0.1752815,
   0.1728913,
   0.1728913,
   0.1728913,
   0.1728913,
   0.1728913,
   0.1808587,
   0.1808587,
   0.1808587,
   0.1808587,
   0.1808587,
   0.1593468,
   0.1593468,
   0.1593468,
   0.1593468,
   0.1593468,
   0.1577534,
   0.1577534,
   0.1577534,
   0.1577534,
   0.1577534,
   0.1625338,
   0.1625338,
   0.1625338,
   0.1625338,
   0.1625338,
   0.1577534,
   0.1577534,
   0.1465991,
   0.1465991,
   0.1465991,
   0.1465991,
   0.1465991,
   0.1465991,
   0.1465991,
   0.1274775,
   0.1274775,
   0.1274775,
   0.1274775,
   0.1274775,
   0.137835,
   0.137835,
   0.137835,
   0.137835,
   0.137835,
   0.1211036,
   0.1211036,
   0.1211036,
   0.1211036,
   0.1211036,
   0.1322579,
   0.1322579,
   0.1322579,
   0.1322579,
   0.1322579,
   0.1051689,
   0.1051689,
   0.1051689,
   0.1051689,
   0.1051689,
   0.1123395,
   0.1123395,
   0.1123395,
   0.1123395,
   0.1123395,
   0.1067624,
   0.1067624,
   0.1067624,
   0.1067624,
   0.1067624,
   0.0956081,
   0.0956081,
   0.0956081,
   0.0956081,
   0.0956081,
   0.09640483,
   0.09640483,
   0.09640483,
   0.09640483,
   0.09640483,
   0.1003885,
   0.1003885,
   0.1003885,
   0.1003885,
   0.1003885,
   0.0979983,
   0.0979983,
   0.0979983,
   0.0979983,
   0.0979983,
   0.09720157,
   0.09720157,
   0.09720157,
   0.09720157,
   0.09720157,
   0.08126689,
   0.08126689,
   0.08525056,
   0.08525056,
   0.08525056,
   0.08525056,
   0.08525056,
   0.08525056,
   0.08525056,
   0.08604729,
   0.08604729,
   0.08604729,
   0.08604729,
   0.08604729,
   0.07489301,
   0.07489301,
   0.07489301,
   0.07489301,
   0.07489301,
   0.0605518,
   0.0605518,
   0.0605518,
   0.0605518,
   0.0605518,
   0.07090934,
   0.07090934,
   0.07090934,
   0.07090934,
   0.07090934,
   0.06373873,
   0.06373873,
   0.06373873,
   0.06373873,
   0};
   graph = new TGraph(247,tzTail_fx5,tzTail_fy5);
   graph->SetName("tzTail");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(10);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_tzTail5 = new TH1F("Graph_tzTail5","Projection of tzPDF",247,-3.488288,11.48829);
   Graph_tzTail5->SetMinimum(0.0003987655);
   Graph_tzTail5->SetMaximum(0.3987655);
   Graph_tzTail5->SetDirectory(0);
   Graph_tzTail5->SetStats(0);
   Graph_tzTail5->SetLineWidth(2);
   Graph_tzTail5->SetMarkerStyle(20);
   Graph_tzTail5->SetMarkerSize(0.875);
   Graph_tzTail5->GetXaxis()->SetNdivisions(505);
   Graph_tzTail5->GetXaxis()->SetLabelFont(132);
   Graph_tzTail5->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzTail5->GetXaxis()->SetLabelSize(0.06);
   Graph_tzTail5->GetXaxis()->SetTitleSize(0.072);
   Graph_tzTail5->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzTail5->GetXaxis()->SetTitleFont(132);
   Graph_tzTail5->GetYaxis()->SetLabelFont(132);
   Graph_tzTail5->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzTail5->GetYaxis()->SetLabelSize(0.06);
   Graph_tzTail5->GetYaxis()->SetTitleSize(0.072);
   Graph_tzTail5->GetYaxis()->SetTitleOffset(0.8);
   Graph_tzTail5->GetYaxis()->SetTitleFont(132);
   Graph_tzTail5->GetZaxis()->SetLabelFont(132);
   Graph_tzTail5->GetZaxis()->SetLabelSize(0.06);
   Graph_tzTail5->GetZaxis()->SetTitleSize(0.072);
   Graph_tzTail5->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzTail5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzTail5);
   
   graph->Draw("l");
   
   Double_t tzPDF_fx6[93] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.44,
   -0.32,
   -0.29,
   -0.26,
   -0.245,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.235,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t tzPDF_fy6[93] = {
   0,
   0.2334431,
   0.2334431,
   0.2581421,
   0.2748793,
   0.2949079,
   0.2953302,
   0.3141978,
   0.4003063,
   0.5010451,
   1.653703,
   2.804755,
   5.069836,
   6.945874,
   9.62022,
   13.46048,
   19.01872,
   27.13033,
   39.06608,
   56.75977,
   83.12938,
   122.4813,
   180.9107,
   266.4556,
   388.4848,
   555.335,
   768.4333,
   1011.101,
   1234.497,
   1360.129,
   1331.378,
   1166.337,
   939.5613,
   717.9968,
   533.9652,
   394.4101,
   294.2231,
   224.6604,
   177.2469,
   145.1542,
   123.3744,
   108.4751,
   98.13301,
   90.82467,
   85.55012,
   81.65111,
   78.6915,
   74.5202,
   69.47716,
   66.02484,
   55.27583,
   46.40142,
   38.98538,
   32.69352,
   27.47433,
   23.07774,
   19.40834,
   16.32159,
   13.68804,
   11.52181,
   9.688984,
   8.161202,
   6.857032,
   5.779114,
   4.884677,
   4.106015,
   3.469147,
   2.940909,
   2.488908,
   2.113674,
   1.768563,
   1.514764,
   1.276395,
   1.101588,
   0.9184708,
   0.7947283,
   0.6793105,
   0.5759961,
   0.4994672,
   0.438572,
   0.3817461,
   0.335276,
   0.2810196,
   0.2488665,
   0.2266692,
   0.1928797,
   0.1595468,
   0.1539696,
   0.1334292,
   0.1222115,
   0.1222115,
   0.1222115,
   0};
   graph = new TGraph(93,tzPDF_fx6,tzPDF_fy6);
   graph->SetName("tzPDF");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_tzPDF6 = new TH1F("Graph_tzPDF6","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_tzPDF6->SetMinimum(1.496142);
   Graph_tzPDF6->SetMaximum(1496.142);
   Graph_tzPDF6->SetDirectory(0);
   Graph_tzPDF6->SetStats(0);
   Graph_tzPDF6->SetLineWidth(2);
   Graph_tzPDF6->SetMarkerStyle(20);
   Graph_tzPDF6->SetMarkerSize(0.875);
   Graph_tzPDF6->GetXaxis()->SetNdivisions(505);
   Graph_tzPDF6->GetXaxis()->SetLabelFont(132);
   Graph_tzPDF6->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzPDF6->GetXaxis()->SetLabelSize(0.06);
   Graph_tzPDF6->GetXaxis()->SetTitleSize(0.072);
   Graph_tzPDF6->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzPDF6->GetXaxis()->SetTitleFont(132);
   Graph_tzPDF6->GetYaxis()->SetLabelFont(132);
   Graph_tzPDF6->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzPDF6->GetYaxis()->SetLabelSize(0.06);
   Graph_tzPDF6->GetYaxis()->SetTitleSize(0.072);
   Graph_tzPDF6->GetYaxis()->SetTitleOffset(0.8);
   Graph_tzPDF6->GetYaxis()->SetTitleFont(132);
   Graph_tzPDF6->GetZaxis()->SetLabelFont(132);
   Graph_tzPDF6->GetZaxis()->SetLabelSize(0.06);
   Graph_tzPDF6->GetZaxis()->SetTitleSize(0.072);
   Graph_tzPDF6->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzPDF6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzPDF6);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3002[50] = {
   -1.88,
   -1.64,
   -1.4,
   -1.16,
   -0.92,
   -0.68,
   -0.44,
   -0.2,
   0.04,
   0.28,
   0.52,
   0.76,
   1,
   1.24,
   1.48,
   1.72,
   1.96,
   2.2,
   2.44,
   2.68,
   2.92,
   3.16,
   3.4,
   3.64,
   3.88,
   4.12,
   4.36,
   4.6,
   4.84,
   5.08,
   5.32,
   5.56,
   5.8,
   6.04,
   6.28,
   6.52,
   6.76,
   7,
   7.24,
   7.48,
   7.72,
   7.96,
   8.2,
   8.44,
   8.68,
   8.92,
   9.16,
   9.4,
   9.64,
   9.88};
   Double_t dataSet_fy3002[50] = {
   1.424065,
   -0.6448532,
   0.9082485,
   1.416198,
   -0.5382872,
   -3.316686,
   3.928599,
   75.31316,
   689.8455,
   66.49005,
   76.97914,
   76.93983,
   47.41956,
   12.31314,
   22.74655,
   29.62432,
   25.09162,
   18.91172,
   13.8286,
   11.12129,
   3.729072,
   7.274746,
   1.372839,
   8.475946,
   4.583394,
   2.227117,
   3.598556,
   2.956254,
   1.053525,
   1.192123,
   0.2673514,
   5.816529,
   1.609014,
   0.2762231,
   0.9319663,
   -1.704571,
   0.08555585,
   -0.2429465,
   0.8122329,
   -0.5645533,
   1.641384,
   3.050002,
   0.4194392,
   -0.4304494,
   -0.2349443,
   1.484072,
   -0.3955566,
   1.197631,
   0,
   0};
   Double_t dataSet_felx3002[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fely3002[50] = {
   1.559121,
   0.4560627,
   0.7575655,
   1.859411,
   1.255812,
   2.024372,
   4.307756,
   17.30172,
   52.88398,
   18.34942,
   14.92385,
   13.21182,
   11.2162,
   8.236705,
   8.794579,
   7.923444,
   7.369915,
   6.962002,
   6.367217,
   6.226826,
   4.331282,
   4.853847,
   3.345506,
   3.880917,
   3.950387,
   2.528954,
   3.675189,
   2.797662,
   1.640038,
   1.589341,
   1.937895,
   3.01994,
   2.052559,
   1.923027,
   2.32224,
   0.945667,
   1.669971,
   0.2729004,
   0.6440665,
   0.4727737,
   2.077565,
   2.436468,
   1.01657,
   0.4304494,
   0.3313374,
   1.484072,
   0.4428519,
   1.667205,
   0,
   0};
   Double_t dataSet_fehx3002[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fehy3002[50] = {
   1.559121,
   0.4560627,
   0.7575655,
   1.859411,
   1.255812,
   2.024372,
   4.307756,
   17.30172,
   52.88398,
   18.34942,
   14.92385,
   13.21182,
   11.2162,
   8.236705,
   8.794579,
   7.923444,
   7.369915,
   6.962002,
   6.367217,
   6.226826,
   4.331282,
   4.853847,
   3.345506,
   3.880917,
   3.950387,
   2.528954,
   3.675189,
   2.797662,
   1.640038,
   1.589341,
   1.937895,
   3.01994,
   2.052559,
   1.923027,
   2.32224,
   0.945667,
   1.669971,
   0.2729004,
   0.6440665,
   0.4727737,
   2.077565,
   2.436468,
   1.01657,
   0.4304494,
   0.3313374,
   1.484072,
   0.4428519,
   1.667205,
   0,
   0};
   grae = new TGraphAsymmErrors(50,dataSet_fx3002,dataSet_fy3002,dataSet_felx3002,dataSet_fehx3002,dataSet_fely3002,dataSet_fehy3002);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi1_tz");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3002 = new TH1F("Graph_dataSet3002","Histogram of dataSet_plot__Jpsi1_tz",100,-3.2,11.2);
   Graph_dataSet3002->SetMinimum(0.8173341);
   Graph_dataSet3002->SetMaximum(817.3341);
   Graph_dataSet3002->SetDirectory(0);
   Graph_dataSet3002->SetStats(0);
   Graph_dataSet3002->SetLineWidth(2);
   Graph_dataSet3002->SetMarkerStyle(20);
   Graph_dataSet3002->SetMarkerSize(0.875);
   Graph_dataSet3002->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3002->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3002->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3002->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3002->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3002->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3002->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3002);
   
   grae->Draw("p");
   
   TH1D *frame_56483bcf99e0__2 = new TH1D("frame_56483bcf99e0__2","A RooPlot of \"Jpsi1_tz\"",50,-2,10);
   frame_56483bcf99e0__2->SetBinContent(1,1428.136);
   frame_56483bcf99e0__2->SetMinimum(0.11);
   frame_56483bcf99e0__2->SetMaximum(3000);
   frame_56483bcf99e0__2->SetEntries(3);
   frame_56483bcf99e0__2->SetDirectory(0);
   frame_56483bcf99e0__2->SetStats(0);
   frame_56483bcf99e0__2->SetLineWidth(2);
   frame_56483bcf99e0__2->SetMarkerStyle(20);
   frame_56483bcf99e0__2->SetMarkerSize(0.875);
   frame_56483bcf99e0__2->GetXaxis()->SetTitle("#it{t}_{#it{z}}^{#it{J/#kern[-0.2]{#psi}}} [ps]");
   frame_56483bcf99e0__2->GetXaxis()->SetNdivisions(505);
   frame_56483bcf99e0__2->GetXaxis()->SetLabelFont(132);
   frame_56483bcf99e0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_56483bcf99e0__2->GetXaxis()->SetLabelSize(0.06);
   frame_56483bcf99e0__2->GetXaxis()->SetTitleSize(0.072);
   frame_56483bcf99e0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_56483bcf99e0__2->GetXaxis()->SetTitleFont(132);
   frame_56483bcf99e0__2->GetYaxis()->SetTitle("Candidates / (0.24 ps)");
   frame_56483bcf99e0__2->GetYaxis()->SetLabelFont(132);
   frame_56483bcf99e0__2->GetYaxis()->SetLabelSize(0.06);
   frame_56483bcf99e0__2->GetYaxis()->SetTitleSize(0.072);
   frame_56483bcf99e0__2->GetYaxis()->SetTitleOffset(0.8);
   frame_56483bcf99e0__2->GetYaxis()->SetTitleFont(132);
   frame_56483bcf99e0__2->GetZaxis()->SetLabelFont(132);
   frame_56483bcf99e0__2->GetZaxis()->SetLabelSize(0.06);
   frame_56483bcf99e0__2->GetZaxis()->SetTitleSize(0.072);
   frame_56483bcf99e0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_56483bcf99e0__2->GetZaxis()->SetTitleFont(132);
   frame_56483bcf99e0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.44,0.7,0.64,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.69,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("dataSet","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(0.875);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tzPDF","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2b()
{
//=========Macro generated from canvas: myC1/myC1
//=========  (Wed Nov 22 01:21:06 2023) by ROOT version 6.26/06
   TCanvas *myC1 = new TCanvas("myC1", "myC1",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC1->SetHighLightColor(2);
   myC1->Range(-4.074074,-1.856983,10.74074,3.757864);
   myC1->SetFillColor(0);
   myC1->SetBorderMode(0);
   myC1->SetBorderSize(2);
   myC1->SetLogy();
   myC1->SetTickx(1);
   myC1->SetTicky(1);
   myC1->SetLeftMargin(0.14);
   myC1->SetRightMargin(0.05);
   myC1->SetTopMargin(0.05);
   myC1->SetBottomMargin(0.16);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   myC1->SetFrameLineWidth(2);
   myC1->SetFrameBorderMode(0);
   
   TH1D *frame_56483c459400__3 = new TH1D("frame_56483c459400__3","A RooPlot of \"Jpsi2_tz\"",50,-2,10);
   frame_56483c459400__3->SetBinContent(1,1459.141);
   frame_56483c459400__3->SetMinimum(0.11);
   frame_56483c459400__3->SetMaximum(3000);
   frame_56483c459400__3->SetEntries(3);
   frame_56483c459400__3->SetDirectory(0);
   frame_56483c459400__3->SetStats(0);
   frame_56483c459400__3->SetLineWidth(2);
   frame_56483c459400__3->SetMarkerStyle(20);
   frame_56483c459400__3->SetMarkerSize(0.875);
   frame_56483c459400__3->GetXaxis()->SetTitle("#it{t}_{#it{z}}^{#it{#psi}(2#it{S})} [ps]");
   frame_56483c459400__3->GetXaxis()->SetNdivisions(505);
   frame_56483c459400__3->GetXaxis()->SetLabelFont(132);
   frame_56483c459400__3->GetXaxis()->SetLabelOffset(0.01);
   frame_56483c459400__3->GetXaxis()->SetLabelSize(0.06);
   frame_56483c459400__3->GetXaxis()->SetTitleSize(0.072);
   frame_56483c459400__3->GetXaxis()->SetTitleOffset(0.95);
   frame_56483c459400__3->GetXaxis()->SetTitleFont(132);
   frame_56483c459400__3->GetYaxis()->SetTitle("Candidates / (0.24 ps)");
   frame_56483c459400__3->GetYaxis()->SetLabelFont(132);
   frame_56483c459400__3->GetYaxis()->SetLabelSize(0.06);
   frame_56483c459400__3->GetYaxis()->SetTitleSize(0.072);
   frame_56483c459400__3->GetYaxis()->SetTitleOffset(0.8);
   frame_56483c459400__3->GetYaxis()->SetTitleFont(132);
   frame_56483c459400__3->GetZaxis()->SetLabelFont(132);
   frame_56483c459400__3->GetZaxis()->SetLabelSize(0.06);
   frame_56483c459400__3->GetZaxis()->SetTitleSize(0.072);
   frame_56483c459400__3->GetZaxis()->SetTitleOffset(1.2);
   frame_56483c459400__3->GetZaxis()->SetTitleFont(132);
   frame_56483c459400__3->Draw("FUNC");
   
   Double_t dataSet_fx3003[50] = {
   -1.88,
   -1.64,
   -1.4,
   -1.16,
   -0.92,
   -0.68,
   -0.44,
   -0.2,
   0.04,
   0.28,
   0.52,
   0.76,
   1,
   1.24,
   1.48,
   1.72,
   1.96,
   2.2,
   2.44,
   2.68,
   2.92,
   3.16,
   3.4,
   3.64,
   3.88,
   4.12,
   4.36,
   4.6,
   4.84,
   5.08,
   5.32,
   5.56,
   5.8,
   6.04,
   6.28,
   6.52,
   6.76,
   7,
   7.24,
   7.48,
   7.72,
   7.96,
   8.2,
   8.44,
   8.68,
   8.92,
   9.16,
   9.4,
   9.64,
   9.88};
   Double_t dataSet_fy3003[50] = {
   0.1233321,
   0.5249911,
   2.018468,
   -1.39269,
   3.182113,
   -2.236375,
   -4.589213,
   22.84382,
   677.7864,
   72.44755,
   77.7365,
   78.21781,
   48.42026,
   33.72875,
   36.77306,
   19.69321,
   24.78807,
   15.59862,
   13.53989,
   12.52335,
   10.18921,
   10.9182,
   9.42625,
   5.713525,
   7.770175,
   5.621713,
   3.965684,
   4.220661,
   2.739556,
   3.103831,
   1.382759,
   1.016909,
   5.945168,
   4.8058,
   3.314251,
   0,
   -0.8821793,
   4.960369,
   0.1052083,
   1.126377,
   0.6847156,
   0,
   -0.7601979,
   1.094147,
   0,
   0,
   2.093201,
   0,
   0,
   0};
   Double_t dataSet_felx3003[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fely3003[50] = {
   0.1590415,
   1.326631,
   1.775077,
   1.698806,
   3.164968,
   2.4603,
   5.195303,
   17.50239,
   52.41903,
   20.83739,
   14.8623,
   12.8617,
   10.47437,
   8.943606,
   8.960116,
   6.452749,
   7.211133,
   5.481458,
   5.223896,
   5.081694,
   4.928158,
   4.832833,
   3.998493,
   2.94347,
   3.554808,
   3.404626,
   2.772523,
   2.709553,
   2.75547,
   2.101208,
   1.85271,
   1.894865,
   3.072328,
   2.447412,
   2.628091,
   0,
   0.7488945,
   2.608097,
   0.6094688,
   1.584888,
   0.6847156,
   0,
   0.5375518,
   1.094147,
   0,
   0,
   1.973004,
   0,
   0,
   0};
   Double_t dataSet_fehx3003[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fehy3003[50] = {
   0.1590415,
   1.326631,
   1.775077,
   1.698806,
   3.164968,
   2.4603,
   5.195303,
   17.50239,
   52.41903,
   20.83739,
   14.8623,
   12.8617,
   10.47437,
   8.943606,
   8.960116,
   6.452749,
   7.211133,
   5.481458,
   5.223896,
   5.081694,
   4.928158,
   4.832833,
   3.998493,
   2.94347,
   3.554808,
   3.404626,
   2.772523,
   2.709553,
   2.75547,
   2.101208,
   1.85271,
   1.894865,
   3.072328,
   2.447412,
   2.628091,
   0,
   0.7488945,
   2.608097,
   0.6094688,
   1.584888,
   0.6847156,
   0,
   0.5375518,
   1.094147,
   0,
   0,
   1.973004,
   0,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,dataSet_fx3003,dataSet_fy3003,dataSet_felx3003,dataSet_fehx3003,dataSet_fely3003,dataSet_fehy3003);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi2_tz");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3003 = new TH1F("Graph_dataSet3003","Histogram of dataSet_plot__Jpsi2_tz",100,-3.2,11.2);
   Graph_dataSet3003->SetMinimum(0.803379);
   Graph_dataSet3003->SetMaximum(803.379);
   Graph_dataSet3003->SetDirectory(0);
   Graph_dataSet3003->SetStats(0);
   Graph_dataSet3003->SetLineWidth(2);
   Graph_dataSet3003->SetMarkerStyle(20);
   Graph_dataSet3003->SetMarkerSize(0.875);
   Graph_dataSet3003->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3003->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3003->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3003->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3003->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3003->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3003->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3003->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3003->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3003->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3003);
   
   grae->Draw("p");
   
   Double_t doublePrompt_fx7[90] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t doublePrompt_fy7[90] = {
   0,
   -2.091465e-11,
   -2.091465e-11,
   -2.675897e-09,
   -1.846293e-07,
   -6.871373e-06,
   -0.0001403326,
   -0.001649922,
   -0.008977331,
   0.5660367,
   1.179091,
   2.409838,
   4.907625,
   7.040869,
   10.18553,
   14.91536,
   22.18198,
   33.55662,
   51.58677,
   80.27722,
   125.6497,
   196.1974,
   302.7569,
   456.753,
   664.6005,
   914.3865,
   1155.99,
   1296.753,
   1248.907,
   1046.331,
   791.5817,
   558.4246,
   376.4429,
   246.4761,
   158.626,
   101.3597,
   64.878,
   41.90758,
   27.46267,
   18.30363,
   12.4031,
   8.523528,
   5.918335,
   2.899233,
   1.422246,
   0.3221026,
   0.0574929,
   -0.005855162,
   -0.0007547424,
   -5.328311e-05,
   -2.134093e-06,
   -4.643417e-08,
   -5.446645e-10,
   -3.446142e-12,
   -1.176408e-14,
   -2.166455e-17,
   -2.151766e-20,
   -1.152294e-23,
   -3.326073e-27,
   -5.173686e-31,
   -4.336035e-35,
   -1.957754e-39,
   -4.761712e-44,
   -6.238611e-49,
   -4.402723e-54,
   -1.673623e-59,
   -3.426839e-65,
   -3.779447e-71,
   -2.245228e-77,
   -7.184398e-84,
   -1.238277e-90,
   -1.149588e-97,
   -5.74863e-105,
   -1.548402e-112,
   -2.246469e-120,
   -1.755556e-128,
   -7.389687e-137,
   -1.675463e-145,
   -2.046167e-154,
   -1.345999e-163,
   -4.7692e-173,
   -9.102146e-183,
   -9.35706e-193,
   -5.181224e-203,
   -1.545335e-213,
   -2.482621e-224,
   -2.148303e-235,
   -2.148303e-235,
   -2.148303e-235,
   0};
   TGraph *graph = new TGraph(90,doublePrompt_fx7,doublePrompt_fy7);
   graph->SetName("doublePrompt");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doublePrompt7 = new TH1F("Graph_doublePrompt7","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_doublePrompt7->SetMinimum(1.426429);
   Graph_doublePrompt7->SetMaximum(1426.429);
   Graph_doublePrompt7->SetDirectory(0);
   Graph_doublePrompt7->SetStats(0);
   Graph_doublePrompt7->SetLineWidth(2);
   Graph_doublePrompt7->SetMarkerStyle(20);
   Graph_doublePrompt7->SetMarkerSize(0.875);
   Graph_doublePrompt7->GetXaxis()->SetNdivisions(505);
   Graph_doublePrompt7->GetXaxis()->SetLabelFont(132);
   Graph_doublePrompt7->GetXaxis()->SetLabelOffset(0.01);
   Graph_doublePrompt7->GetXaxis()->SetLabelSize(0.06);
   Graph_doublePrompt7->GetXaxis()->SetTitleSize(0.072);
   Graph_doublePrompt7->GetXaxis()->SetTitleOffset(0.95);
   Graph_doublePrompt7->GetXaxis()->SetTitleFont(132);
   Graph_doublePrompt7->GetYaxis()->SetLabelFont(132);
   Graph_doublePrompt7->GetYaxis()->SetLabelOffset(0.01);
   Graph_doublePrompt7->GetYaxis()->SetLabelSize(0.06);
   Graph_doublePrompt7->GetYaxis()->SetTitleSize(0.072);
   Graph_doublePrompt7->GetYaxis()->SetTitleOffset(0.8);
   Graph_doublePrompt7->GetYaxis()->SetTitleFont(132);
   Graph_doublePrompt7->GetZaxis()->SetLabelFont(132);
   Graph_doublePrompt7->GetZaxis()->SetLabelSize(0.06);
   Graph_doublePrompt7->GetZaxis()->SetTitleSize(0.072);
   Graph_doublePrompt7->GetZaxis()->SetTitleOffset(1.2);
   Graph_doublePrompt7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doublePrompt7);
   
   graph->Draw("l");
   
   Double_t doubleFromb_fx8[83] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.2,
   -0.17,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.16,
   0.4,
   0.52,
   0.64,
   0.76,
   0.88,
   1,
   1.12,
   1.24,
   1.36,
   1.48,
   1.6,
   1.72,
   1.84,
   1.96,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t doubleFromb_fy8[83] = {
   0,
   -5.095933e-13,
   -5.095933e-13,
   -7.332896e-11,
   -5.77643e-09,
   -2.500505e-07,
   -6.041639e-06,
   -8.535239e-05,
   -0.0006714022,
   0.01011871,
   0.2240982,
   0.4712096,
   1.030533,
   1.554283,
   2.372973,
   3.65432,
   5.64442,
   8.680646,
   13.17619,
   19.52948,
   27.89076,
   37.81132,
   48.03531,
   57.04686,
   64.00808,
   68.84623,
   71.91204,
   73.66293,
   74.50468,
   74.74646,
   74.60497,
   73.69581,
   62.34506,
   57.10781,
   52.3096,
   47.91475,
   43.88928,
   40.20205,
   36.82461,
   33.73092,
   30.89714,
   28.30143,
   25.92378,
   23.74589,
   21.75096,
   19.92363,
   18.24982,
   15.31224,
   12.84751,
   10.77951,
   9.044387,
   7.588558,
   6.367067,
   5.342192,
   4.482287,
   3.760796,
   3.15544,
   2.647525,
   2.221366,
   1.863804,
   1.563797,
   1.312081,
   1.100882,
   0.9236784,
   0.7749986,
   0.650251,
   0.5455834,
   0.4577637,
   0.3840798,
   0.3222564,
   0.2703844,
   0.226862,
   0.1903452,
   0.1597063,
   0.1339992,
   0.11243,
   0.09433274,
   0.07914848,
   0.06640835,
   0.05571894,
   0.05571894,
   0.05571894,
   0};
   graph = new TGraph(83,doubleFromb_fx8,doubleFromb_fy8);
   graph->SetName("doubleFromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_doubleFromb8 = new TH1F("Graph_doubleFromb8","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_doubleFromb8->SetMinimum(0.08222118);
   Graph_doubleFromb8->SetMaximum(82.22118);
   Graph_doubleFromb8->SetDirectory(0);
   Graph_doubleFromb8->SetStats(0);
   Graph_doubleFromb8->SetLineWidth(2);
   Graph_doubleFromb8->SetMarkerStyle(20);
   Graph_doubleFromb8->SetMarkerSize(0.875);
   Graph_doubleFromb8->GetXaxis()->SetNdivisions(505);
   Graph_doubleFromb8->GetXaxis()->SetLabelFont(132);
   Graph_doubleFromb8->GetXaxis()->SetLabelOffset(0.01);
   Graph_doubleFromb8->GetXaxis()->SetLabelSize(0.06);
   Graph_doubleFromb8->GetXaxis()->SetTitleSize(0.072);
   Graph_doubleFromb8->GetXaxis()->SetTitleOffset(0.95);
   Graph_doubleFromb8->GetXaxis()->SetTitleFont(132);
   Graph_doubleFromb8->GetYaxis()->SetLabelFont(132);
   Graph_doubleFromb8->GetYaxis()->SetLabelOffset(0.01);
   Graph_doubleFromb8->GetYaxis()->SetLabelSize(0.06);
   Graph_doubleFromb8->GetYaxis()->SetTitleSize(0.072);
   Graph_doubleFromb8->GetYaxis()->SetTitleOffset(0.8);
   Graph_doubleFromb8->GetYaxis()->SetTitleFont(132);
   Graph_doubleFromb8->GetZaxis()->SetLabelFont(132);
   Graph_doubleFromb8->GetZaxis()->SetLabelSize(0.06);
   Graph_doubleFromb8->GetZaxis()->SetTitleSize(0.072);
   Graph_doubleFromb8->GetZaxis()->SetTitleOffset(1.2);
   Graph_doubleFromb8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_doubleFromb8);
   
   graph->Draw("l");
   
   Double_t JpsiFromb_fx9[90] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t JpsiFromb_fy9[90] = {
   0,
   -7.772604e-13,
   -7.772604e-13,
   -9.944551e-11,
   -6.861461e-09,
   -2.553639e-07,
   -5.215243e-06,
   -6.131678e-05,
   -0.0003336286,
   0.02103587,
   0.0438191,
   0.0895579,
   0.1823842,
   0.2616629,
   0.3785293,
   0.5543061,
   0.8243586,
   1.247079,
   1.917142,
   2.983377,
   4.669576,
   7.29137,
   11.25149,
   16.97451,
   24.69884,
   33.98175,
   42.96056,
   48.19181,
   46.41368,
   38.88525,
   29.4179,
   20.75298,
   13.98991,
   9.1599,
   5.895088,
   3.766874,
   2.41109,
   1.55743,
   1.020607,
   0.6802258,
   0.4609419,
   0.3167637,
   0.2199457,
   0.1077455,
   0.05285555,
   0.01197044,
   0.002136634,
   -0.000217598,
   -2.804882e-05,
   -1.980183e-06,
   -7.931024e-08,
   -1.725653e-09,
   -2.02416e-11,
   -1.280705e-13,
   -4.371936e-16,
   -8.051293e-19,
   -7.996701e-22,
   -4.282319e-25,
   -1.236083e-28,
   -1.92272e-32,
   -1.61142e-36,
   -7.275687e-41,
   -1.769616e-45,
   -2.318482e-50,
   -1.636203e-55,
   -6.219758e-61,
   -1.273531e-66,
   -1.404572e-72,
   -8.34404e-79,
   -2.669969e-85,
   -4.601861e-92,
   -4.272265e-99,
   -2.136388e-106,
   -5.754394e-114,
   -8.348652e-122,
   -6.524248e-130,
   -2.746262e-138,
   -6.226597e-147,
   -7.60426e-156,
   -5.002193e-165,
   -1.772399e-174,
   -3.38267e-184,
   -3.477405e-194,
   -1.925521e-204,
   -5.742997e-215,
   -9.226273e-226,
   -7.983832e-237,
   -7.983832e-237,
   -7.983832e-237,
   0};
   graph = new TGraph(90,JpsiFromb_fx9,JpsiFromb_fy9);
   graph->SetName("JpsiFromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_JpsiFromb9 = new TH1F("Graph_JpsiFromb9","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_JpsiFromb9->SetMinimum(0.05301102);
   Graph_JpsiFromb9->SetMaximum(53.01102);
   Graph_JpsiFromb9->SetDirectory(0);
   Graph_JpsiFromb9->SetStats(0);
   Graph_JpsiFromb9->SetLineWidth(2);
   Graph_JpsiFromb9->SetMarkerStyle(20);
   Graph_JpsiFromb9->SetMarkerSize(0.875);
   Graph_JpsiFromb9->GetXaxis()->SetNdivisions(505);
   Graph_JpsiFromb9->GetXaxis()->SetLabelFont(132);
   Graph_JpsiFromb9->GetXaxis()->SetLabelOffset(0.01);
   Graph_JpsiFromb9->GetXaxis()->SetLabelSize(0.06);
   Graph_JpsiFromb9->GetXaxis()->SetTitleSize(0.072);
   Graph_JpsiFromb9->GetXaxis()->SetTitleOffset(0.95);
   Graph_JpsiFromb9->GetXaxis()->SetTitleFont(132);
   Graph_JpsiFromb9->GetYaxis()->SetLabelFont(132);
   Graph_JpsiFromb9->GetYaxis()->SetLabelOffset(0.01);
   Graph_JpsiFromb9->GetYaxis()->SetLabelSize(0.06);
   Graph_JpsiFromb9->GetYaxis()->SetTitleSize(0.072);
   Graph_JpsiFromb9->GetYaxis()->SetTitleOffset(0.8);
   Graph_JpsiFromb9->GetYaxis()->SetTitleFont(132);
   Graph_JpsiFromb9->GetZaxis()->SetLabelFont(132);
   Graph_JpsiFromb9->GetZaxis()->SetLabelSize(0.06);
   Graph_JpsiFromb9->GetZaxis()->SetTitleSize(0.072);
   Graph_JpsiFromb9->GetZaxis()->SetTitleOffset(1.2);
   Graph_JpsiFromb9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_JpsiFromb9);
   
   graph->Draw("l");
   
   Double_t Psi2SFromb_fx10[83] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.2,
   -0.17,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.16,
   0.4,
   0.52,
   0.64,
   0.76,
   0.88,
   1,
   1.12,
   1.24,
   1.36,
   1.48,
   1.6,
   1.72,
   1.84,
   1.96,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t Psi2SFromb_fy10[83] = {
   0,
   -8.811584e-14,
   -8.811584e-14,
   -1.267961e-11,
   -9.988258e-10,
   -4.323723e-08,
   -1.044684e-06,
   -1.475863e-05,
   -0.0001160949,
   0.001749666,
   0.03874972,
   0.08147874,
   0.1781936,
   0.2687573,
   0.4103204,
   0.6318832,
   0.9759993,
   1.501005,
   2.278347,
   3.376921,
   4.822703,
   6.538106,
   8.305978,
   9.864201,
   11.06789,
   11.90448,
   12.4346,
   12.73735,
   12.8829,
   12.92471,
   12.90025,
   12.74304,
   10.78033,
   9.874741,
   9.045062,
   8.285132,
   7.589071,
   6.951497,
   6.367491,
   5.832549,
   5.342548,
   4.893713,
   4.482585,
   4.105997,
   3.761046,
   3.445076,
   3.15565,
   2.647701,
   2.221514,
   1.863928,
   1.563901,
   1.312168,
   1.100955,
   0.9237399,
   0.7750502,
   0.6502943,
   0.5456198,
   0.4577941,
   0.3841053,
   0.3222779,
   0.2704024,
   0.2268771,
   0.1903579,
   0.1597169,
   0.1340081,
   0.1124375,
   0.09433902,
   0.07915375,
   0.06641278,
   0.05572265,
   0.04675326,
   0.03922762,
   0.03291335,
   0.02761546,
   0.02317034,
   0.01944073,
   0.01631145,
   0.01368588,
   0.01148293,
   0.009634585,
   0.009634585,
   0.009634585,
   0};
   graph = new TGraph(83,Psi2SFromb_fx10,Psi2SFromb_fy10);
   graph->SetName("Psi2SFromb");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_Psi2SFromb10 = new TH1F("Graph_Psi2SFromb10","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_Psi2SFromb10->SetMinimum(0.01421719);
   Graph_Psi2SFromb10->SetMaximum(14.21719);
   Graph_Psi2SFromb10->SetDirectory(0);
   Graph_Psi2SFromb10->SetStats(0);
   Graph_Psi2SFromb10->SetLineWidth(2);
   Graph_Psi2SFromb10->SetMarkerStyle(20);
   Graph_Psi2SFromb10->SetMarkerSize(0.875);
   Graph_Psi2SFromb10->GetXaxis()->SetNdivisions(505);
   Graph_Psi2SFromb10->GetXaxis()->SetLabelFont(132);
   Graph_Psi2SFromb10->GetXaxis()->SetLabelOffset(0.01);
   Graph_Psi2SFromb10->GetXaxis()->SetLabelSize(0.06);
   Graph_Psi2SFromb10->GetXaxis()->SetTitleSize(0.072);
   Graph_Psi2SFromb10->GetXaxis()->SetTitleOffset(0.95);
   Graph_Psi2SFromb10->GetXaxis()->SetTitleFont(132);
   Graph_Psi2SFromb10->GetYaxis()->SetLabelFont(132);
   Graph_Psi2SFromb10->GetYaxis()->SetLabelOffset(0.01);
   Graph_Psi2SFromb10->GetYaxis()->SetLabelSize(0.06);
   Graph_Psi2SFromb10->GetYaxis()->SetTitleSize(0.072);
   Graph_Psi2SFromb10->GetYaxis()->SetTitleOffset(0.8);
   Graph_Psi2SFromb10->GetYaxis()->SetTitleFont(132);
   Graph_Psi2SFromb10->GetZaxis()->SetLabelFont(132);
   Graph_Psi2SFromb10->GetZaxis()->SetLabelSize(0.06);
   Graph_Psi2SFromb10->GetZaxis()->SetTitleSize(0.072);
   Graph_Psi2SFromb10->GetZaxis()->SetTitleOffset(1.2);
   Graph_Psi2SFromb10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Psi2SFromb10);
   
   graph->Draw("l");
   
   Double_t tzTail_fx11[247] = {
   -2.24024,
   -2.24,
   -2,
   -1.88,
   -1.82,
   -1.79,
   -1.775,
   -1.76,
   -1.64,
   -1.58,
   -1.55,
   -1.535,
   -1.52,
   -1.4,
   -1.34,
   -1.31,
   -1.295,
   -1.28,
   -1.16,
   -1.1,
   -1.07,
   -1.055,
   -1.04,
   -0.92,
   -0.86,
   -0.83,
   -0.815,
   -0.8,
   -0.68,
   -0.62,
   -0.59,
   -0.575,
   -0.56,
   -0.44,
   -0.38,
   -0.35,
   -0.335,
   -0.32,
   -0.2,
   -0.14,
   -0.11,
   -0.095,
   -0.08,
   0.04,
   0.1,
   0.13,
   0.145,
   0.16,
   0.28,
   0.34,
   0.37,
   0.385,
   0.4,
   0.64,
   0.655,
   0.67,
   0.7,
   0.76,
   0.82,
   0.85,
   0.865,
   0.88,
   1,
   1.06,
   1.09,
   1.105,
   1.12,
   1.24,
   1.3,
   1.33,
   1.345,
   1.36,
   1.6,
   1.615,
   1.63,
   1.66,
   1.72,
   1.78,
   1.81,
   1.825,
   1.84,
   1.96,
   2.02,
   2.05,
   2.065,
   2.08,
   2.2,
   2.26,
   2.29,
   2.305,
   2.32,
   2.44,
   2.5,
   2.53,
   2.545,
   2.56,
   2.68,
   2.74,
   2.77,
   2.785,
   2.8,
   2.92,
   2.98,
   3.01,
   3.025,
   3.04,
   3.28,
   3.295,
   3.31,
   3.34,
   3.4,
   3.46,
   3.49,
   3.505,
   3.52,
   3.64,
   3.7,
   3.73,
   3.745,
   3.76,
   3.88,
   3.94,
   3.97,
   3.985,
   4,
   4.12,
   4.18,
   4.21,
   4.225,
   4.24,
   4.36,
   4.42,
   4.45,
   4.465,
   4.48,
   4.6,
   4.66,
   4.69,
   4.705,
   4.72,
   4.84,
   4.9,
   4.93,
   4.945,
   4.96,
   5.2,
   5.215,
   5.23,
   5.26,
   5.32,
   5.38,
   5.41,
   5.425,
   5.44,
   5.56,
   5.62,
   5.65,
   5.665,
   5.68,
   5.8,
   5.86,
   5.89,
   5.905,
   5.92,
   6.04,
   6.1,
   6.13,
   6.145,
   6.16,
   6.28,
   6.34,
   6.37,
   6.385,
   6.4,
   6.52,
   6.58,
   6.61,
   6.625,
   6.64,
   6.76,
   6.82,
   6.85,
   6.865,
   6.88,
   7,
   7.06,
   7.09,
   7.105,
   7.12,
   7.24,
   7.3,
   7.33,
   7.345,
   7.36,
   7.48,
   7.54,
   7.57,
   7.585,
   7.6,
   7.72,
   7.78,
   7.81,
   7.825,
   7.84,
   7.96,
   8.02,
   8.05,
   8.065,
   8.08,
   8.2,
   8.26,
   8.29,
   8.305,
   8.32,
   8.56,
   8.575,
   8.59,
   8.62,
   8.68,
   8.74,
   8.77,
   8.785,
   8.8,
   8.92,
   8.98,
   9.01,
   9.025,
   9.04,
   9.16,
   9.22,
   9.25,
   9.265,
   9.28,
   9.4,
   9.46,
   9.49,
   9.505,
   9.52,
   9.64,
   9.7,
   9.73,
   9.745,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t tzTail_fy11[247] = {
   0,
   0.2600754,
   0.2600754,
   0.2600754,
   0.2600754,
   0.2600754,
   0.2600754,
   0.2718258,
   0.2718258,
   0.2718258,
   0.2718258,
   0.2718258,
   0.2765259,
   0.2765259,
   0.2765259,
   0.2765259,
   0.2765259,
   0.329011,
   0.329011,
   0.329011,
   0.329011,
   0.329011,
   0.307077,
   0.307077,
   0.307077,
   0.307077,
   0.307077,
   0.3031602,
   0.3031602,
   0.3031602,
   0.3031602,
   0.3031602,
   0.3454616,
   0.3454616,
   0.3454616,
   0.3454616,
   0.3454616,
   0.3462449,
   0.3462449,
   0.3462449,
   0.3462449,
   0.3462449,
   0.3634789,
   0.3634789,
   0.3634789,
   0.3634789,
   0.3634789,
   0.3564286,
   0.3564286,
   0.3564286,
   0.3564286,
   0.3564286,
   0.3156939,
   0.3156939,
   0.2968933,
   0.2968933,
   0.2968933,
   0.2968933,
   0.2968933,
   0.2968933,
   0.2968933,
   0.326661,
   0.326661,
   0.326661,
   0.326661,
   0.326661,
   0.3141272,
   0.3141272,
   0.3141272,
   0.3141272,
   0.3141272,
   0.3008101,
   0.3008101,
   0.2498917,
   0.2498917,
   0.2498917,
   0.2498917,
   0.2498917,
   0.2498917,
   0.2498917,
   0.2616421,
   0.2616421,
   0.2616421,
   0.2616421,
   0.2616421,
   0.2577253,
   0.2577253,
   0.2577253,
   0.2577253,
   0.2577253,
   0.2271743,
   0.2271743,
   0.2271743,
   0.2271743,
   0.2271743,
   0.2209074,
   0.2209074,
   0.2209074,
   0.2209074,
   0.2209074,
   0.228741,
   0.228741,
   0.228741,
   0.228741,
   0.228741,
   0.2146405,
   0.2146405,
   0.1927065,
   0.1927065,
   0.1927065,
   0.1927065,
   0.1927065,
   0.1927065,
   0.1927065,
   0.189573,
   0.189573,
   0.189573,
   0.189573,
   0.189573,
   0.1684223,
   0.1684223,
   0.1684223,
   0.1684223,
   0.1684223,
   0.1574553,
   0.1574553,
   0.1574553,
   0.1574553,
   0.1574553,
   0.1903564,
   0.1903564,
   0.1903564,
   0.1903564,
   0.1903564,
   0.1253375,
   0.1253375,
   0.1253375,
   0.1253375,
   0.1253375,
   0.1637222,
   0.1637222,
   0.1637222,
   0.1637222,
   0.1637222,
   0.1558886,
   0.1558886,
   0.1449215,
   0.1449215,
   0.1449215,
   0.1449215,
   0.1449215,
   0.1449215,
   0.1449215,
   0.139438,
   0.139438,
   0.139438,
   0.139438,
   0.139438,
   0.1410047,
   0.1410047,
   0.1410047,
   0.1410047,
   0.1410047,
   0.1112371,
   0.1112371,
   0.1112371,
   0.1112371,
   0.1112371,
   0.1081036,
   0.1081036,
   0.1081036,
   0.1081036,
   0.1081036,
   0.1222041,
   0.1222041,
   0.1222041,
   0.1222041,
   0.1222041,
   0.1057535,
   0.1057535,
   0.1057535,
   0.1057535,
   0.1057535,
   0.1018367,
   0.1018367,
   0.1018367,
   0.1018367,
   0.1018367,
   0.09556987,
   0.09556987,
   0.09556987,
   0.09556987,
   0.09556987,
   0.09870331,
   0.09870331,
   0.09870331,
   0.09870331,
   0.09870331,
   0.09478651,
   0.09478651,
   0.09478651,
   0.09478651,
   0.09478651,
   0.1041868,
   0.1041868,
   0.1041868,
   0.1041868,
   0.1041868,
   0.08068604,
   0.08068604,
   0.08068604,
   0.08068604,
   0.08068604,
   0.09086971,
   0.09086971,
   0.0814694,
   0.0814694,
   0.0814694,
   0.0814694,
   0.0814694,
   0.0814694,
   0.0814694,
   0.08068604,
   0.08068604,
   0.08068604,
   0.08068604,
   0.08068604,
   0.07206908,
   0.07206908,
   0.07206908,
   0.07206908,
   0.07206908,
   0.0814694,
   0.0814694,
   0.0814694,
   0.0814694,
   0.0814694,
   0.07520252,
   0.07520252,
   0.07520252,
   0.07520252,
   0.07520252,
   0.05875197,
   0.05875197,
   0.05875197,
   0.05875197,
   0};
   graph = new TGraph(247,tzTail_fx11,tzTail_fy11);
   graph->SetName("tzTail");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00ffff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(10);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_tzTail11 = new TH1F("Graph_tzTail11","Projection of tzPDF",247,-3.488288,11.48829);
   Graph_tzTail11->SetMinimum(0.0003998267);
   Graph_tzTail11->SetMaximum(0.3998267);
   Graph_tzTail11->SetDirectory(0);
   Graph_tzTail11->SetStats(0);
   Graph_tzTail11->SetLineWidth(2);
   Graph_tzTail11->SetMarkerStyle(20);
   Graph_tzTail11->SetMarkerSize(0.875);
   Graph_tzTail11->GetXaxis()->SetNdivisions(505);
   Graph_tzTail11->GetXaxis()->SetLabelFont(132);
   Graph_tzTail11->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzTail11->GetXaxis()->SetLabelSize(0.06);
   Graph_tzTail11->GetXaxis()->SetTitleSize(0.072);
   Graph_tzTail11->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzTail11->GetXaxis()->SetTitleFont(132);
   Graph_tzTail11->GetYaxis()->SetLabelFont(132);
   Graph_tzTail11->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzTail11->GetYaxis()->SetLabelSize(0.06);
   Graph_tzTail11->GetYaxis()->SetTitleSize(0.072);
   Graph_tzTail11->GetYaxis()->SetTitleOffset(0.8);
   Graph_tzTail11->GetYaxis()->SetTitleFont(132);
   Graph_tzTail11->GetZaxis()->SetLabelFont(132);
   Graph_tzTail11->GetZaxis()->SetLabelSize(0.06);
   Graph_tzTail11->GetZaxis()->SetTitleSize(0.072);
   Graph_tzTail11->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzTail11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzTail11);
   
   graph->Draw("l");
   
   Double_t tzPDF_fx12[90] = {
   -2.24024,
   -2.24,
   -2,
   -1.76,
   -1.52,
   -1.28,
   -1.04,
   -0.8,
   -0.56,
   -0.32,
   -0.29,
   -0.26,
   -0.23,
   -0.215,
   -0.2,
   -0.185,
   -0.17,
   -0.155,
   -0.14,
   -0.125,
   -0.11,
   -0.095,
   -0.08,
   -0.065,
   -0.05,
   -0.035,
   -0.02,
   -0.005,
   0.01,
   0.025,
   0.04,
   0.055,
   0.07,
   0.085,
   0.1,
   0.115,
   0.13,
   0.145,
   0.16,
   0.175,
   0.19,
   0.205,
   0.22,
   0.25,
   0.28,
   0.34,
   0.4,
   0.64,
   0.88,
   1.12,
   1.36,
   1.6,
   1.84,
   2.08,
   2.32,
   2.56,
   2.8,
   3.04,
   3.28,
   3.52,
   3.76,
   4,
   4.24,
   4.48,
   4.72,
   4.96,
   5.2,
   5.44,
   5.68,
   5.92,
   6.16,
   6.4,
   6.64,
   6.88,
   7.12,
   7.36,
   7.6,
   7.84,
   8.08,
   8.32,
   8.56,
   8.8,
   9.04,
   9.28,
   9.52,
   9.76,
   10,
   10,
   10.24,
   10.24024};
   Double_t tzPDF_fy12[90] = {
   0,
   0.2600754,
   0.2600754,
   0.2718258,
   0.2765257,
   0.3290036,
   0.3069243,
   0.3013488,
   0.3353631,
   0.9451859,
   1.5969,
   2.905996,
   5.562941,
   7.831254,
   11.17315,
   16.19577,
   23.90527,
   35.96219,
   55.05888,
   85.42988,
   133.4488,
   208.1212,
   320.9923,
   484.2726,
   705.1174,
   971.6381,
   1232.027,
   1389.658,
   1352.025,
   1152.491,
   896.439,
   660.2918,
   475.1429,
   342.3998,
   252.2722,
   193.1612,
   155.1578,
   130.8869,
   115.2786,
   105.0542,
   98.1458,
   93.29553,
   89.74511,
   84.8886,
   81.6276,
   77.08948,
   73.50072,
   61.66428,
   51.80422,
   43.50617,
   36.54049,
   30.70718,
   25.77365,
   21.6632,
   18.18712,
   15.28993,
   12.87218,
   10.82293,
   9.115367,
   7.657595,
   6.434355,
   5.414792,
   4.601447,
   3.826397,
   3.269041,
   2.76136,
   2.341971,
   1.973638,
   1.679963,
   1.402477,
   1.191499,
   1.031211,
   0.8684421,
   0.7417592,
   0.6324873,
   0.5491959,
   0.4727656,
   0.4213245,
   0.3467757,
   0.3141283,
   0.2781915,
   0.2378556,
   0.2039398,
   0.1921136,
   0.1680369,
   0.1366433,
   0.1241055,
   0.1241055,
   0.1241055,
   0};
   graph = new TGraph(90,tzPDF_fx12,tzPDF_fy12);
   graph->SetName("tzPDF");
   graph->SetTitle("Projection of tzPDF");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.875);
   
   TH1F *Graph_tzPDF12 = new TH1F("Graph_tzPDF12","Projection of tzPDF",100,-3.488288,11.48829);
   Graph_tzPDF12->SetMinimum(1.528623);
   Graph_tzPDF12->SetMaximum(1528.623);
   Graph_tzPDF12->SetDirectory(0);
   Graph_tzPDF12->SetStats(0);
   Graph_tzPDF12->SetLineWidth(2);
   Graph_tzPDF12->SetMarkerStyle(20);
   Graph_tzPDF12->SetMarkerSize(0.875);
   Graph_tzPDF12->GetXaxis()->SetNdivisions(505);
   Graph_tzPDF12->GetXaxis()->SetLabelFont(132);
   Graph_tzPDF12->GetXaxis()->SetLabelOffset(0.01);
   Graph_tzPDF12->GetXaxis()->SetLabelSize(0.06);
   Graph_tzPDF12->GetXaxis()->SetTitleSize(0.072);
   Graph_tzPDF12->GetXaxis()->SetTitleOffset(0.95);
   Graph_tzPDF12->GetXaxis()->SetTitleFont(132);
   Graph_tzPDF12->GetYaxis()->SetLabelFont(132);
   Graph_tzPDF12->GetYaxis()->SetLabelOffset(0.01);
   Graph_tzPDF12->GetYaxis()->SetLabelSize(0.06);
   Graph_tzPDF12->GetYaxis()->SetTitleSize(0.072);
   Graph_tzPDF12->GetYaxis()->SetTitleOffset(0.8);
   Graph_tzPDF12->GetYaxis()->SetTitleFont(132);
   Graph_tzPDF12->GetZaxis()->SetLabelFont(132);
   Graph_tzPDF12->GetZaxis()->SetLabelSize(0.06);
   Graph_tzPDF12->GetZaxis()->SetTitleSize(0.072);
   Graph_tzPDF12->GetZaxis()->SetTitleOffset(1.2);
   Graph_tzPDF12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_tzPDF12);
   
   graph->Draw("l");
   
   Double_t dataSet_fx3004[50] = {
   -1.88,
   -1.64,
   -1.4,
   -1.16,
   -0.92,
   -0.68,
   -0.44,
   -0.2,
   0.04,
   0.28,
   0.52,
   0.76,
   1,
   1.24,
   1.48,
   1.72,
   1.96,
   2.2,
   2.44,
   2.68,
   2.92,
   3.16,
   3.4,
   3.64,
   3.88,
   4.12,
   4.36,
   4.6,
   4.84,
   5.08,
   5.32,
   5.56,
   5.8,
   6.04,
   6.28,
   6.52,
   6.76,
   7,
   7.24,
   7.48,
   7.72,
   7.96,
   8.2,
   8.44,
   8.68,
   8.92,
   9.16,
   9.4,
   9.64,
   9.88};
   Double_t dataSet_fy3004[50] = {
   0.1233321,
   0.5249911,
   2.018468,
   -1.39269,
   3.182113,
   -2.236375,
   -4.589213,
   22.84382,
   677.7864,
   72.44755,
   77.7365,
   78.21781,
   48.42026,
   33.72875,
   36.77306,
   19.69321,
   24.78807,
   15.59862,
   13.53989,
   12.52335,
   10.18921,
   10.9182,
   9.42625,
   5.713525,
   7.770175,
   5.621713,
   3.965684,
   4.220661,
   2.739556,
   3.103831,
   1.382759,
   1.016909,
   5.945168,
   4.8058,
   3.314251,
   0,
   -0.8821793,
   4.960369,
   0.1052083,
   1.126377,
   0.6847156,
   0,
   -0.7601979,
   1.094147,
   0,
   0,
   2.093201,
   0,
   0,
   0};
   Double_t dataSet_felx3004[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fely3004[50] = {
   0.1590415,
   1.326631,
   1.775077,
   1.698806,
   3.164968,
   2.4603,
   5.195303,
   17.50239,
   52.41903,
   20.83739,
   14.8623,
   12.8617,
   10.47437,
   8.943606,
   8.960116,
   6.452749,
   7.211133,
   5.481458,
   5.223896,
   5.081694,
   4.928158,
   4.832833,
   3.998493,
   2.94347,
   3.554808,
   3.404626,
   2.772523,
   2.709553,
   2.75547,
   2.101208,
   1.85271,
   1.894865,
   3.072328,
   2.447412,
   2.628091,
   0,
   0.7488945,
   2.608097,
   0.6094688,
   1.584888,
   0.6847156,
   0,
   0.5375518,
   1.094147,
   0,
   0,
   1.973004,
   0,
   0,
   0};
   Double_t dataSet_fehx3004[50] = {
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12,
   0.12};
   Double_t dataSet_fehy3004[50] = {
   0.1590415,
   1.326631,
   1.775077,
   1.698806,
   3.164968,
   2.4603,
   5.195303,
   17.50239,
   52.41903,
   20.83739,
   14.8623,
   12.8617,
   10.47437,
   8.943606,
   8.960116,
   6.452749,
   7.211133,
   5.481458,
   5.223896,
   5.081694,
   4.928158,
   4.832833,
   3.998493,
   2.94347,
   3.554808,
   3.404626,
   2.772523,
   2.709553,
   2.75547,
   2.101208,
   1.85271,
   1.894865,
   3.072328,
   2.447412,
   2.628091,
   0,
   0.7488945,
   2.608097,
   0.6094688,
   1.584888,
   0.6847156,
   0,
   0.5375518,
   1.094147,
   0,
   0,
   1.973004,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(50,dataSet_fx3004,dataSet_fy3004,dataSet_felx3004,dataSet_fehx3004,dataSet_fely3004,dataSet_fehy3004);
   grae->SetName("dataSet");
   grae->SetTitle("Histogram of dataSet_plot__Jpsi2_tz");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.875);
   
   TH1F *Graph_dataSet3004 = new TH1F("Graph_dataSet3004","Histogram of dataSet_plot__Jpsi2_tz",100,-3.2,11.2);
   Graph_dataSet3004->SetMinimum(0.803379);
   Graph_dataSet3004->SetMaximum(803.379);
   Graph_dataSet3004->SetDirectory(0);
   Graph_dataSet3004->SetStats(0);
   Graph_dataSet3004->SetLineWidth(2);
   Graph_dataSet3004->SetMarkerStyle(20);
   Graph_dataSet3004->SetMarkerSize(0.875);
   Graph_dataSet3004->GetXaxis()->SetNdivisions(505);
   Graph_dataSet3004->GetXaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataSet3004->GetXaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetXaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataSet3004->GetXaxis()->SetTitleFont(132);
   Graph_dataSet3004->GetYaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataSet3004->GetYaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetYaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetYaxis()->SetTitleOffset(0.8);
   Graph_dataSet3004->GetYaxis()->SetTitleFont(132);
   Graph_dataSet3004->GetZaxis()->SetLabelFont(132);
   Graph_dataSet3004->GetZaxis()->SetLabelSize(0.06);
   Graph_dataSet3004->GetZaxis()->SetTitleSize(0.072);
   Graph_dataSet3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataSet3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataSet3004);
   
   grae->Draw("p");
   
   TH1D *frame_56483c459400__4 = new TH1D("frame_56483c459400__4","A RooPlot of \"Jpsi2_tz\"",50,-2,10);
   frame_56483c459400__4->SetBinContent(1,1459.141);
   frame_56483c459400__4->SetMinimum(0.11);
   frame_56483c459400__4->SetMaximum(3000);
   frame_56483c459400__4->SetEntries(3);
   frame_56483c459400__4->SetDirectory(0);
   frame_56483c459400__4->SetStats(0);
   frame_56483c459400__4->SetLineWidth(2);
   frame_56483c459400__4->SetMarkerStyle(20);
   frame_56483c459400__4->SetMarkerSize(0.875);
   frame_56483c459400__4->GetXaxis()->SetTitle("#it{t}_{#it{z}}^{#it{#psi}(2#it{S})} [ps]");
   frame_56483c459400__4->GetXaxis()->SetNdivisions(505);
   frame_56483c459400__4->GetXaxis()->SetLabelFont(132);
   frame_56483c459400__4->GetXaxis()->SetLabelOffset(0.01);
   frame_56483c459400__4->GetXaxis()->SetLabelSize(0.06);
   frame_56483c459400__4->GetXaxis()->SetTitleSize(0.072);
   frame_56483c459400__4->GetXaxis()->SetTitleOffset(0.95);
   frame_56483c459400__4->GetXaxis()->SetTitleFont(132);
   frame_56483c459400__4->GetYaxis()->SetTitle("Candidates / (0.24 ps)");
   frame_56483c459400__4->GetYaxis()->SetLabelFont(132);
   frame_56483c459400__4->GetYaxis()->SetLabelSize(0.06);
   frame_56483c459400__4->GetYaxis()->SetTitleSize(0.072);
   frame_56483c459400__4->GetYaxis()->SetTitleOffset(0.8);
   frame_56483c459400__4->GetYaxis()->SetTitleFont(132);
   frame_56483c459400__4->GetZaxis()->SetLabelFont(132);
   frame_56483c459400__4->GetZaxis()->SetLabelSize(0.06);
   frame_56483c459400__4->GetZaxis()->SetTitleSize(0.072);
   frame_56483c459400__4->GetZaxis()->SetTitleOffset(1.2);
   frame_56483c459400__4->GetZaxis()->SetTitleFont(132);
   frame_56483c459400__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.34,0.7,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.48,0.55,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("doublePrompt","Prompt+prompt","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Psi2SFromb","Prompt+nonprompt","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("JpsiFromb","Nonprompt+prompt","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("doubleFromb","Nonprompt+nonprompt","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("tzTail","Wrong PV","l");

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(10);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   myC1->Modified();
   myC1->cd();
   myC1->SetSelected(myC1);
}


==> figs/Fig3a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:23:35 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.4320988,-3.073626,2.654321,3.636538);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {0, 0.2, 0.6, 1, 1.4, 1.8, 2.5}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",6, xAxis1);
   csHist__1->SetBinContent(1,6.333413);
   csHist__1->SetBinContent(2,2.355584);
   csHist__1->SetBinContent(3,2.210395);
   csHist__1->SetBinContent(4,2.437079);
   csHist__1->SetBinContent(5,0.5016134);
   csHist__1->SetBinContent(6,0.3038735);
   csHist__1->SetBinError(1,2.430809);
   csHist__1->SetBinError(2,0.8853662);
   csHist__1->SetBinError(3,0.5978371);
   csHist__1->SetBinError(4,0.6443931);
   csHist__1->SetBinError(5,0.3396529);
   csHist__1->SetBinError(6,0.2643018);
   csHist__1->SetMinimum(0.01);
   csHist__1->SetMaximum(2000);
   csHist__1->SetEntries(6);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#Delta#it{y}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{y} [nb]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[6] = {
   0.1,
   0.4,
   0.8,
   1.2,
   1.6,
   2.15};
   Double_t Graph0_fy3001[6] = {
   31.2974,
   21.75431,
   9.213112,
   2.956374,
   0.7574512,
   0.0698342};
   Double_t Graph0_felx3001[6] = {
   0.1,
   0.2,
   0.2,
   0.2,
   0.2,
   0.35};
   Double_t Graph0_fely3001[6] = {
   24.57717,
   17.0588,
   7.223084,
   2.310412,
   0.5835433,
   0.05358751};
   Double_t Graph0_fehx3001[6] = {
   0.1,
   0.2,
   0.2,
   0.2,
   0.2,
   0.35};
   Double_t Graph0_fehy3001[6] = {
   104.6377,
   72.27252,
   30.40223,
   9.625337,
   2.338057,
   0.2138867};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(6,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,2.75);
   Graph_Graph03001->SetMinimum(0.01462202);
   Graph_Graph03001->SetMaximum(149.527);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[7] = {0, 0.2, 0.6, 1, 1.4, 1.8, 2.5}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",6, xAxis2);
   csHist__2->SetBinContent(1,6.333413);
   csHist__2->SetBinContent(2,2.355584);
   csHist__2->SetBinContent(3,2.210395);
   csHist__2->SetBinContent(4,2.437079);
   csHist__2->SetBinContent(5,0.5016134);
   csHist__2->SetBinContent(6,0.3038735);
   csHist__2->SetBinError(1,2.430809);
   csHist__2->SetBinError(2,0.8853662);
   csHist__2->SetBinError(3,0.5978371);
   csHist__2->SetBinError(4,0.6443931);
   csHist__2->SetBinError(5,0.3396529);
   csHist__2->SetBinError(6,0.2643018);
   csHist__2->SetMinimum(0.01);
   csHist__2->SetMaximum(2000);
   csHist__2->SetEntries(6);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetTitle("#Delta#it{y}");
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{y} [nb]");
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.72,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3b()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:25:20 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.5429913,-2.152497,3.335518,3.169174);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[6] = {0, 0.6283185, 1.256637, 1.884956, 2.513274, 3.141593}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",5, xAxis1);
   csHist__1->SetBinContent(1,2.169971);
   csHist__1->SetBinContent(2,2.057422);
   csHist__1->SetBinContent(3,0.3915527);
   csHist__1->SetBinContent(4,1.16078);
   csHist__1->SetBinContent(5,1.378193);
   csHist__1->SetBinError(1,0.8198437);
   csHist__1->SetBinError(2,0.4943998);
   csHist__1->SetBinError(3,0.3318459);
   csHist__1->SetBinError(4,0.4848376);
   csHist__1->SetBinError(5,0.3781344);
   csHist__1->SetMinimum(0.05);
   csHist__1->SetMaximum(800);
   csHist__1->SetEntries(5);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#Delta#it{#phi}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{#phi} [nb]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[5] = {
   0.3141593,
   0.9424778,
   1.570796,
   2.199115,
   2.827433};
   Double_t Graph0_fy3001[5] = {
   9.616478,
   5.973247,
   3.952564,
   2.815159,
   9.761392};
   Double_t Graph0_felx3001[5] = {
   0.3141593,
   0.3141593,
   0.3141593,
   0.3141593,
   0.3141593};
   Double_t Graph0_fely3001[5] = {
   7.561107,
   4.716724,
   3.125867,
   2.232724,
   7.547515};
   Double_t Graph0_fehx3001[5] = {
   0.3141593,
   0.3141593,
   0.3141593,
   0.3141593,
   0.3141593};
   Double_t Graph0_fehy3001[5] = {
   32.2755,
   20.03938,
   13.18347,
   9.281925,
   31.74773};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,3.455752);
   Graph_Graph03001->SetMinimum(0.524191);
   Graph_Graph03001->SetMaximum(46.02294);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[6] = {0, 0.6283185, 1.256637, 1.884956, 2.513274, 3.141593}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",5, xAxis2);
   csHist__2->SetBinContent(1,2.169971);
   csHist__2->SetBinContent(2,2.057422);
   csHist__2->SetBinContent(3,0.3915527);
   csHist__2->SetBinContent(4,1.16078);
   csHist__2->SetBinContent(5,1.378193);
   csHist__2->SetBinError(1,0.8198437);
   csHist__2->SetBinError(2,0.4943998);
   csHist__2->SetBinError(3,0.3318459);
   csHist__2->SetBinError(4,0.4848376);
   csHist__2->SetBinError(5,0.3781344);
   csHist__2->SetMinimum(0.05);
   csHist__2->SetMaximum(800);
   csHist__2->SetEntries(5);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetTitle("#Delta#it{#phi}");
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetTitle("d#it{#sigma}/d#Delta#it{#phi} [nb]");
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.8);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.72,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3c()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:28:45 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-4.148148,-3.233093,25.48148,2.5923);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {0, 2, 4, 6, 8, 12, 24}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",6, xAxis1);
   csHist__1->SetBinContent(1,0.4607005);
   csHist__1->SetBinContent(2,0.6091265);
   csHist__1->SetBinContent(3,0.6990263);
   csHist__1->SetBinContent(4,0.1779846);
   csHist__1->SetBinContent(5,0.1089746);
   csHist__1->SetBinContent(6,0.01061369);
   csHist__1->SetBinError(1,0.1625577);
   csHist__1->SetBinError(2,0.1795666);
   csHist__1->SetBinError(3,0.2566389);
   csHist__1->SetBinError(4,0.07206357);
   csHist__1->SetBinError(5,0.02791872);
   csHist__1->SetBinError(6,0.003086283);
   csHist__1->SetMinimum(0.005);
   csHist__1->SetMaximum(200);
   csHist__1->SetEntries(6);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [GeV/#it{c}]");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [nb/(GeV/#it{c})]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.9);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[6] = {
   1,
   3,
   5,
   7,
   10,
   18};
   Double_t Graph0_fy3001[6] = {
   0.9857961,
   2.90193,
   2.860023,
   1.763923,
   0.6560372,
   0.04435997};
   Double_t Graph0_felx3001[6] = {
   1,
   1,
   1,
   1,
   2,
   6};
   Double_t Graph0_fely3001[6] = {
   0.796465,
   2.3109,
   2.249555,
   1.37086,
   0.4969502,
   0.03167056};
   Double_t Graph0_fehx3001[6] = {
   1,
   1,
   1,
   1,
   2,
   6};
   Double_t Graph0_fehy3001[6] = {
   3.478299,
   9.998723,
   9.578229,
   5.723338,
   1.998583,
   0.1151026};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(6,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,0,26.4);
   Graph_Graph03001->SetMinimum(0.01142047);
   Graph_Graph03001->SetMaximum(14.18945);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[7] = {0, 2, 4, 6, 8, 12, 24}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",6, xAxis2);
   csHist__2->SetBinContent(1,0.4607005);
   csHist__2->SetBinContent(2,0.6091265);
   csHist__2->SetBinContent(3,0.6990263);
   csHist__2->SetBinContent(4,0.1779846);
   csHist__2->SetBinContent(5,0.1089746);
   csHist__2->SetBinContent(6,0.01061369);
   csHist__2->SetBinError(1,0.1625577);
   csHist__2->SetBinError(2,0.1795666);
   csHist__2->SetBinError(3,0.2566389);
   csHist__2->SetBinError(4,0.07206357);
   csHist__2->SetBinError(5,0.02791872);
   csHist__2->SetBinError(6,0.003086283);
   csHist__2->SetMinimum(0.005);
   csHist__2->SetMaximum(200);
   csHist__2->SetEntries(6);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetTitle("#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [GeV/#it{c}]");
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}^{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [nb/(GeV/#it{c})]");
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.9);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.72,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3d()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:31:54 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(1.567901,-2.535537,4.654321,3.793577);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",5, xAxis1);
   csHist__1->SetBinContent(1,1.886419);
   csHist__1->SetBinContent(2,2.891431);
   csHist__1->SetBinContent(3,2.4159);
   csHist__1->SetBinContent(4,1.407346);
   csHist__1->SetBinContent(5,0.2388994);
   csHist__1->SetBinError(1,1.017755);
   csHist__1->SetBinError(2,0.6791329);
   csHist__1->SetBinError(3,0.5902572);
   csHist__1->SetBinError(4,0.3976438);
   csHist__1->SetBinError(5,0.1941864);
   csHist__1->SetMinimum(0.03);
   csHist__1->SetMaximum(3000);
   csHist__1->SetEntries(5);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{y}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [nb]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.9);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[5] = {
   2.25,
   2.75,
   3.25,
   3.75,
   4.25};
   Double_t Graph0_fy3001[5] = {
   6.727425,
   11.3459,
   10.26411,
   8.183957,
   3.84033};
   Double_t Graph0_felx3001[5] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fely3001[5] = {
   5.359161,
   8.976189,
   8.028598,
   6.335796,
   2.951783};
   Double_t Graph0_fehx3001[5] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph0_fehy3001[5] = {
   23.32626,
   38.56357,
   33.69273,
   26.21445,
   12.08185};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,1.75,4.75);
   Graph_Graph03001->SetMinimum(0.7996919);
   Graph_Graph03001->SetMaximum(54.81156);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   Double_t xAxis2[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",5, xAxis2);
   csHist__2->SetBinContent(1,1.886419);
   csHist__2->SetBinContent(2,2.891431);
   csHist__2->SetBinContent(3,2.4159);
   csHist__2->SetBinContent(4,1.407346);
   csHist__2->SetBinContent(5,0.2388994);
   csHist__2->SetBinError(1,1.017755);
   csHist__2->SetBinError(2,0.6791329);
   csHist__2->SetBinError(3,0.5902572);
   csHist__2->SetBinError(4,0.3976438);
   csHist__2->SetBinError(5,0.1941864);
   csHist__2->SetMinimum(0.03);
   csHist__2->SetMaximum(3000);
   csHist__2->SetEntries(5);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetTitle("#it{y}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})}");
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [nb]");
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.9);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.72,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig3e.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig3e()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:35:38 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(3.475309,-3.833564,25.08025,3.257651);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetLogy();
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {6.5, 8, 9.5, 11, 12.5, 14, 24}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",6, xAxis1);
   csHist__1->SetBinContent(1,1.446232);
   csHist__1->SetBinContent(2,0.6926224);
   csHist__1->SetBinContent(3,0.2906606);
   csHist__1->SetBinContent(4,0.2647661);
   csHist__1->SetBinContent(5,0.1867635);
   csHist__1->SetBinContent(6,0.01514142);
   csHist__1->SetBinError(1,0.3913449);
   csHist__1->SetBinError(2,0.2125914);
   csHist__1->SetBinError(3,0.1456206);
   csHist__1->SetBinError(4,0.0845103);
   csHist__1->SetBinError(5,0.1113759);
   csHist__1->SetBinError(6,0.005501858);
   csHist__1->SetMinimum(0.002);
   csHist__1->SetMaximum(800);
   csHist__1->SetEntries(6);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [GeV/#it{c}^{2}]");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{m}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [nb/(GeV/#it{c}^{2})]");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.9);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   
   Double_t Graph0_fx3001[6] = {
   7.25,
   8.75,
   10.25,
   11.75,
   13.25,
   19};
   Double_t Graph0_fy3001[6] = {
   7.048942,
   1.975733,
   0.584008,
   0.2157153,
   0.09027972,
   0.01098585};
   Double_t Graph0_felx3001[6] = {
   0.75,
   0.75,
   0.75,
   0.75,
   0.75,
   5};
   Double_t Graph0_fely3001[6] = {
   5.543471,
   1.525939,
   0.4433262,
   0.1615335,
   0.06649561,
   0.007908234};
   Double_t Graph0_fehx3001[6] = {
   0.75,
   0.75,
   0.75,
   0.75,
   0.75,
   5};
   Double_t Graph0_fehy3001[6] = {
   23.61873,
   6.219275,
   1.729953,
   0.609994,
   0.2430981,
   0.02724328};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(6,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cc00ff");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3254);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph03001 = new TH1F("Graph_Graph03001","Graph",100,4.75,25.75);
   Graph_Graph03001->SetMinimum(0.002769855);
   Graph_Graph03001->SetMaximum(33.73413);
   Graph_Graph03001->SetDirectory(0);
   Graph_Graph03001->SetStats(0);
   Graph_Graph03001->SetLineWidth(2);
   Graph_Graph03001->SetMarkerStyle(20);
   Graph_Graph03001->GetXaxis()->SetNdivisions(505);
   Graph_Graph03001->GetXaxis()->SetLabelFont(132);
   Graph_Graph03001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph03001->GetXaxis()->SetTitleFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelFont(132);
   Graph_Graph03001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph03001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph03001->GetYaxis()->SetTitleFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelFont(132);
   Graph_Graph03001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph03001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph03001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph03001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph03001);
   
   grae->Draw("2 ");
   
   Double_t Graph1_fx3002[6] = {
   7.25,
   8.75,
   10.25,
   11.75,
   13.25,
   19};
   Double_t Graph1_fy3002[6] = {
   26.1278,
   6.26003,
   1.64634,
   0.501562,
   0.171142,
   0.0169921};
   Double_t Graph1_felx3002[6] = {
   0.75,
   0.75,
   0.75,
   0.75,
   0.75,
   5};
   Double_t Graph1_fely3002[6] = {
   15.6919,
   3.6772,
   0.957406,
   0.289404,
   0.0975284,
   0.00973542};
   Double_t Graph1_fehx3002[6] = {
   0.75,
   0.75,
   0.75,
   0.75,
   0.75,
   5};
   Double_t Graph1_fehy3002[6] = {
   44.6738,
   10.30797,
   2.59364,
   0.763208,
   0.257786,
   0.0248195};
   grae = new TGraphAsymmErrors(6,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#00ff00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(3245);
   grae->SetLineColor(0);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph13002 = new TH1F("Graph_Graph13002","Graph",100,4.75,25.75);
   Graph_Graph13002->SetMinimum(0.006531012);
   Graph_Graph13002->SetMaximum(77.88103);
   Graph_Graph13002->SetDirectory(0);
   Graph_Graph13002->SetStats(0);
   Graph_Graph13002->SetLineWidth(2);
   Graph_Graph13002->SetMarkerStyle(20);
   Graph_Graph13002->GetXaxis()->SetNdivisions(505);
   Graph_Graph13002->GetXaxis()->SetLabelFont(132);
   Graph_Graph13002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph13002->GetXaxis()->SetTitleFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelFont(132);
   Graph_Graph13002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph13002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetYaxis()->SetTitleOffset(0.8);
   Graph_Graph13002->GetYaxis()->SetTitleFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelFont(132);
   Graph_Graph13002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph13002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph13002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph13002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph13002);
   
   grae->Draw("2 ");
   Double_t xAxis2[7] = {6.5, 8, 9.5, 11, 12.5, 14, 24}; 
   
   TH1F *csHist__2 = new TH1F("csHist__2","csHist",6, xAxis2);
   csHist__2->SetBinContent(1,1.446232);
   csHist__2->SetBinContent(2,0.6926224);
   csHist__2->SetBinContent(3,0.2906606);
   csHist__2->SetBinContent(4,0.2647661);
   csHist__2->SetBinContent(5,0.1867635);
   csHist__2->SetBinContent(6,0.01514142);
   csHist__2->SetBinError(1,0.3913449);
   csHist__2->SetBinError(2,0.2125914);
   csHist__2->SetBinError(3,0.1456206);
   csHist__2->SetBinError(4,0.0845103);
   csHist__2->SetBinError(5,0.1113759);
   csHist__2->SetBinError(6,0.005501858);
   csHist__2->SetMinimum(0.002);
   csHist__2->SetMaximum(800);
   csHist__2->SetEntries(6);
   csHist__2->SetLineWidth(2);
   csHist__2->SetMarkerStyle(20);
   csHist__2->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [GeV/#it{c}^{2}]");
   csHist__2->GetXaxis()->SetNdivisions(505);
   csHist__2->GetXaxis()->SetLabelFont(132);
   csHist__2->GetXaxis()->SetLabelOffset(0.01);
   csHist__2->GetXaxis()->SetLabelSize(0.06);
   csHist__2->GetXaxis()->SetTitleSize(0.072);
   csHist__2->GetXaxis()->SetTitleOffset(0.95);
   csHist__2->GetXaxis()->SetTitleFont(132);
   csHist__2->GetYaxis()->SetTitle("d#it{#sigma}/d#it{m}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})} [nb/(GeV/#it{c}^{2})]");
   csHist__2->GetYaxis()->SetLabelFont(132);
   csHist__2->GetYaxis()->SetLabelOffset(0.01);
   csHist__2->GetYaxis()->SetLabelSize(0.06);
   csHist__2->GetYaxis()->SetTitleSize(0.072);
   csHist__2->GetYaxis()->SetTitleOffset(0.9);
   csHist__2->GetYaxis()->SetTitleFont(132);
   csHist__2->GetZaxis()->SetLabelFont(132);
   csHist__2->GetZaxis()->SetLabelSize(0.06);
   csHist__2->GetZaxis()->SetTitleSize(0.072);
   csHist__2->GetZaxis()->SetTitleOffset(1.2);
   csHist__2->GetZaxis()->SetTitleFont(132);
   csHist__2->Draw("E1 same");
   
   TLegend *leg = new TLegend(0.6,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("csHist","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","PRA+NRQCD","f");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3245);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","NLO* CS","f");

   ci = TColor::GetColor("#cc00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3254);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.44,0.75,0.54,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("4.2 fb^{#minus1}");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig4a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4a()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:39:50 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.4320988,-0.1620253,2.654321,0.8506329);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {0, 0.2, 0.6, 1, 1.4, 1.8, 2.5}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",6, xAxis1);
   csHist__1->SetBinContent(1,0.3255028);
   csHist__1->SetBinContent(2,0.1716253);
   csHist__1->SetBinContent(3,0.2660972);
   csHist__1->SetBinContent(4,0.4935308);
   csHist__1->SetBinContent(5,0.1741428);
   csHist__1->SetBinContent(6,0.3644208);
   csHist__1->SetBinError(1,0.1239389);
   csHist__1->SetBinError(2,0.06411718);
   csHist__1->SetBinError(3,0.07108195);
   csHist__1->SetBinError(4,0.1292347);
   csHist__1->SetBinError(5,0.1178871);
   csHist__1->SetBinError(6,0.320239);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(0.8);
   csHist__1->SetEntries(6);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#Delta#it{y}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("#it{#sigma}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})}/#it{#sigma}_{di-#it{J/#kern[-0.2]{#psi}}}");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   
   TPaveText *pt = new TPaveText(0.64,0.8,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig4b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4b()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:42:38 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-0.5429913,-0.1620253,3.335518,0.8506329);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[6] = {0, 0.6283185, 1.256637, 1.884956, 2.513274, 3.141593}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",5, xAxis1);
   csHist__1->SetBinContent(1,0.3567068);
   csHist__1->SetBinContent(2,0.4281606);
   csHist__1->SetBinContent(3,0.08171613);
   csHist__1->SetBinContent(4,0.2448532);
   csHist__1->SetBinContent(5,0.2439639);
   csHist__1->SetBinError(1,0.1340103);
   csHist__1->SetBinError(2,0.1018406);
   csHist__1->SetBinError(3,0.06921687);
   csHist__1->SetBinError(4,0.1019716);
   csHist__1->SetBinError(5,0.06612484);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(0.8);
   csHist__1->SetEntries(5);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#Delta#it{#phi}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("#it{#sigma}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})}/#it{#sigma}_{di-#it{J/#kern[-0.2]{#psi}}}");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   
   TPaveText *pt = new TPaveText(0.64,0.8,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig4c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4c()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:44:28 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(-4.148148,-0.1620253,25.48148,0.8506329);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[7] = {0, 2, 4, 6, 8, 12, 24}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",6, xAxis1);
   csHist__1->SetBinContent(1,0.2343858);
   csHist__1->SetBinContent(2,0.2255921);
   csHist__1->SetBinContent(3,0.3944312);
   csHist__1->SetBinContent(4,0.1953304);
   csHist__1->SetBinContent(5,0.3493588);
   csHist__1->SetBinContent(6,0.3612041);
   csHist__1->SetBinError(1,0.08217913);
   csHist__1->SetBinError(2,0.0657336);
   csHist__1->SetBinError(3,0.1439317);
   csHist__1->SetBinError(4,0.07862706);
   csHist__1->SetBinError(5,0.08878762);
   csHist__1->SetBinError(6,0.1046195);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(0.8);
   csHist__1->SetEntries(6);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{p}_{T}^{di-#it{#psi}} [GeV/#it{c}]");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("#it{#sigma}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})}/#it{#sigma}_{di-#it{J/#kern[-0.2]{#psi}}}");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("E1");
   
   TPaveText *pt = new TPaveText(0.64,0.8,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}


==> figs/Fig4d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4d()
{
//=========Macro generated from canvas: myC0/myC0
//=========  (Wed Nov 22 01:45:59 2023) by ROOT version 6.26/06
   TCanvas *myC0 = new TCanvas("myC0", "myC0",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   myC0->SetHighLightColor(2);
   myC0->Range(1.567901,-0.1620253,4.654321,0.8506329);
   myC0->SetFillColor(0);
   myC0->SetBorderMode(0);
   myC0->SetBorderSize(2);
   myC0->SetTickx(1);
   myC0->SetTicky(1);
   myC0->SetLeftMargin(0.14);
   myC0->SetRightMargin(0.05);
   myC0->SetTopMargin(0.05);
   myC0->SetBottomMargin(0.16);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   myC0->SetFrameLineWidth(2);
   myC0->SetFrameBorderMode(0);
   Double_t xAxis1[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *csHist__1 = new TH1F("csHist__1","csHist",5, xAxis1);
   csHist__1->SetBinContent(1,0.3419895);
   csHist__1->SetBinContent(2,0.3119299);
   csHist__1->SetBinContent(3,0.2414162);
   csHist__1->SetBinContent(4,0.2361331);
   csHist__1->SetBinContent(5,0.1092368);
   csHist__1->SetBinError(1,0.1841645);
   csHist__1->SetBinError(2,0.07132296);
   csHist__1->SetBinError(3,0.05775803);
   csHist__1->SetBinError(4,0.06496505);
   csHist__1->SetBinError(5,0.08835878);
   csHist__1->SetMinimum(0);
   csHist__1->SetMaximum(0.8);
   csHist__1->SetEntries(5);
   csHist__1->SetLineWidth(2);
   csHist__1->SetMarkerStyle(20);
   csHist__1->GetXaxis()->SetTitle("#it{y}_{di-#it{#psi}}");
   csHist__1->GetXaxis()->SetNdivisions(505);
   csHist__1->GetXaxis()->SetLabelFont(132);
   csHist__1->GetXaxis()->SetLabelOffset(0.01);
   csHist__1->GetXaxis()->SetLabelSize(0.06);
   csHist__1->GetXaxis()->SetTitleSize(0.072);
   csHist__1->GetXaxis()->SetTitleOffset(0.95);
   csHist__1->GetXaxis()->SetTitleFont(132);
   csHist__1->GetYaxis()->SetTitle("#it{#sigma}_{#it{J/#kern[-0.2]{#psi}}-#it{#psi}(2#it{S})}/#it{#sigma}_{di-#it{J/#kern[-0.2]{#psi}}}");
   csHist__1->GetYaxis()->SetLabelFont(132);
   csHist__1->GetYaxis()->SetLabelOffset(0.01);
   csHist__1->GetYaxis()->SetLabelSize(0.06);
   csHist__1->GetYaxis()->SetTitleSize(0.072);
   csHist__1->GetYaxis()->SetTitleOffset(0.8);
   csHist__1->GetYaxis()->SetTitleFont(132);
   csHist__1->GetZaxis()->SetLabelFont(132);
   csHist__1->GetZaxis()->SetLabelSize(0.06);
   csHist__1->GetZaxis()->SetTitleSize(0.072);
   csHist__1->GetZaxis()->SetTitleOffset(1.2);
   csHist__1->GetZaxis()->SetTitleFont(132);
   csHist__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.64,0.8,0.84,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   myC0->Modified();
   myC0->cd();
   myC0->SetSelected(myC0);
}

